Non-judgemental Dynamic Fuel Cycle Benchmarking

This paper presents a new fuel cycle benchmarking analysis methodology by coupling Gaussian process regression, a popular technique in Machine Learning, to dynamic time warping, a mechanism widely used in speech recognition. Together they generate figures-of-merit that are applicable to any time series metric that a benchmark may study. The figures-of-merit account for uncertainty in the metric itself, utilize information across the whole time domain, and do not require that the simulators use a common time grid. Here, a distance measure is defined that can be used to compare the performance of each simulator for a given metric. Additionally, a contribution measure is derived from the distance measure that can be used to rank order the importance of fuel cycle metrics. Lastly, this paper warns against using standard signal processing techniques for error reduction. This is because it is found that error reduction is better handled by the Gaussian process regression itself.

==> dtw.py <==
"""Dynamic Time Warping (DTW) module.

`Please see this presentation from UIUC for an explanation. 
<http://luthuli.cs.uiuc.edu/~daf/courses/CS-498-DAF-PS/Lecture%2018%20-%20Time%20series,%20DTW.pdf>`_

Thanks to the dtw module for inspiration: https://github.com/pierre-rouanet/dtw
"""
import numpy as np


def l1(x, y):
    """Computes the L1 norm of two sequences."""
    return np.linalg.norm(x - y, ord=1)


def cost_matrix(x, y, dist_func=l1):
    """Computes the DTW cost matrix given two sequences.

    Parameters
    ----------
    x : ndarray
        N1 x M array
    y : ndarray
        N2 x M array
    dist_func : callable, optional
        Distance function to use in cost evaluation. Default: L1 norm.

    Returns
    -------
    cost : N1 x N2 array
        The accumulated cost matrix.
    """
    x = np.atleast_2d(x)
    n1 = len(x)
    y = np.atleast_2d(y)
    n2 = len(y)

    cost = np.empty((n1+1, n2+1), dtype=float)
    cost[0, 1:] = np.inf
    cost[1:, 0] = np.inf

    for i in range(n1):
        for j in range(n2):
            cost[i+1, j+1] = dist_func(x[i], y[j])

    for i in range(n1):
        for j in range(n2):
            cost[i+1, j+1] += min(cost[i, j], cost[i, j+1], cost[i+1, j])

    cost = cost[1:, 1:]
    return cost


def distance(x=None, y=None, cost=None, dist_func=l1):
    """Computes the DTW distance given either two sequences or a cost matrix.

    Parameters
    ----------
    x : ndarray, optional
        N1 x M array
    y : ndarray, optional
        N2 x M array
    cost : N1 x N2 array, optional
        The accumulated cost matrix.
    dist_func : callable, optional
        Distance function to use in cost evaluation. Default: L1 norm.

    Returns
    -------
    d : float
        The minimum distance between the series.
    """
    if cost is None:
        if x is None or y is None:
            raise ValueError("x & y cannont be None if cost is None!")
        cost = cost_matrix(x, y, dist_func=dist_func)
    return cost[-1, -1] / np.sum(cost.shape)


def warp_path(cost):
    """Computes the warp path from a cost matrix.

    Parameters
    ----------
    cost : N1 x N2 array
        The accumulated cost matrix.

    Returns
    -------
    w : M x 2 array
        The warp path.
    """
    i, j = cost.shape[0] - 1, cost.shape[1] - 1
    p, q = [i], [j]
    while (i > 0 and j > 0):
        prev = np.argmin((cost[i-1, j-1], cost[i-1, j], cost[i, j-1]))
        if (prev == 0):
            i -= 1
            j -= 1
        elif (prev == 1):
            i -= 1
        elif (prev == 2):
            j -= 1
        p.append(i)
        q.append(j)
    p.append(0)
    q.append(0)
    return np.array([p[::-1], q[::-1]])


def dtw(x, y, dist_func=l1):
    """Calculates the dynamic time warping of two sequences.

    Parameters
    ----------
    x : ndarray
        N1 x M array
    y : ndarray
        N2 x M array
    dist_func : callable, optional
        Distance function to use in cost evaluation. Default: L1 norm.

    Returns
    -------
    d : float
        The minimum distance between the series.
    cost : N1 x N2 array
        The accumulated cost matrix.
    w : M x 2 array
        The warp path.
    """
    cost = cost_matrix(x, y, dist_func=l1)
    d = distance(cost=cost)
    w = warp_path(cost)
    return d, cost, w


def distance_matrix(mfccs, callback=None):
    """Computes a distance matrix from a list mfccs"""
    n = len(mfccs)
    stat_numer = 0
    stat_denom = (n**2) / 2
    dists = np.empty((n, n), 'f8')
    for i in range(n):
        for j in range(i, n):
            # this matrix is symmetric by def.
            dists[i,j] = dists[j,i] = distance(mfccs[i], mfccs[j])
            if callback is not None:
                stat_numer += 1
                callback(stat_numer / stat_denom)
    return dists


==> methodology.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Setup\n",
    "======\n",
    "First let's get some data to play around with.  Say we have total electricity data (GWe) from two different simulators (sim0, sim1) as a function of time [year] and reactor type (LWR, FR)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as mpatches\n",
    "mpl.rc('font', family='serif', size=11)\n",
    "mpl.rc('savefig', bbox='tight')\n",
    "\n",
    "make_fname_safe = lambda s: s.lower().replace(' ', '-')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "S = 2\n",
    "t = np.arange(2010, 2211)\n",
    "tsims = np.concatenate([t]*S)\n",
    "\n",
    "# simulator 0, DYMOND\n",
    "gwe_lwr_sim0 = np.array([0, 0, 0, 0, 0, 0, 0.9, 1.8, 2.7, 3.6, 4.5, 5.4, 6.3, 7.2, 8.1, 9, \n",
    "                         10.8, 11.7, 12.6, 13.5, 16.87, 19.65, 23.18, 26.85, 30.37, 33.15, \n",
    "                         36.68, 39.45, 43.87, 46.65, 50.18, 53.85, 57.37, 60.15, 63.68, 67.35, \n",
    "                         70.87, 73.65, 78.08, 80.85, 84.37, 88.05, 91.58, 94.35, 97.87, 100.65, \n",
    "                         104.18, 106.95, 110.47, 114.15, 117.68, 120.45, 123.97, 127.65, \n",
    "                         131.18, 133.95, 138.37, 141.16, 144.67, 148.35, 148.5, 148.5, 148.5, \n",
    "                         148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, \n",
    "                         148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, 148.5, \n",
    "                         148.5, 148.5, 148.5, 147.6, 146.7, 145.8, 144.9, 144, 143.1, 142.2, \n",
    "                         141.3, 140.4, 139.5, 137.7, 136.8, 135.9, 135, 131.63, 128.85, 125.32, \n",
    "                         121.65, 118.13, 115.35, 111.82, 109.05, 104.63, 101.85, 98.32, 94.65, \n",
    "                         91.13, 88.35, 84.82, 81.15, 77.63, 74.85, 70.42, 67.65, 64.13, 60.45, \n",
    "                         56.92, 54.15, 50.63, 47.85, 44.32, 41.55, 38.03, 34.35, 30.82, 28.05, \n",
    "                         24.53, 20.85, 17.32, 14.55, 10.13, 7.35, 3.82, 1.5E-01, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,\n",
    "                         0, 0, 0, 0, 0, 0, 0, 0]) + \\\n",
    "               np.array([90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, 90, \n",
    "                         90, 90, 90, 87.53, 85.65, 83.02, 81.15, 78.53, 76.65, 74.02, 72.15, \n",
    "                         69.53, 67.65, 65.02, 63.15, 60.53, 58.65, 56.02, 54.15, 51.53, 49.65,\n",
    "                         47.02, 45.15, 42.53, 40.65, 38.02, 36.15, 33.53, 31.65, 29.02, 27.15,\n",
    "                         24.53, 22.65, 20.02, 18.15, 15.53, 13.65, 11.02, 9.15, 6.53, 4.65, \n",
    "                         2.02, 1.5E-01, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,\n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,\n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,\n",
    "                         0, 0, 0, 0, 0, 0, 0, 0])\n",
    "gwe_fr_sim0 = np.array([0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.33, 0.36, 0.69, \n",
    "                        1.05, 1.41, 1.77, 2.13, 2.49, 2.85, 2.88, 3.21, 3.57, 3.93, 3.96, \n",
    "                        4.29, 4.65, 5.01, 5.37, 5.73, 5.76, 7.2, 8.64, 10.23, 12, 13.47, 15.24,\n",
    "                        16.71, 18.48, 19.95, 21.75, 23.55, 25.32, 26.79, 28.59, 30.39, 32.19, \n",
    "                        33.99, 35.79, 37.62, 39.75, 41.55, 43.35, 45.18, 47.31, 49.14, 51.27, \n",
    "                        54.15, 57.03, 59.94, 62.82, 65.7, 68.94, 71.82, 75.06, 77.94, 81.18, \n",
    "                        85.14, 88.05, 91.29, 94.5, 100.08, 105.18, 111.18, 117.06, 123.12, \n",
    "                        128.22, 134.25, 139.38, 146.49, 151.62, 157.68, 163.86, 169.95, \n",
    "                        175.41, 181.77, 187.98, 194.07, 199.53, 206.97, 212.49, 218.85, \n",
    "                        225.09, 231.51, 237.33, 243.72, 249.57, 255.96, 261.81, 268.26, 275.13,\n",
    "                        281.58, 287.4, 294.18, 301.08, 307.83, 313.71, 321.54, 327.72, 334.5, \n",
    "                        332.54, 327.2, 333.49, 336.29, 348.89, 351.74, 362.82, 365.72, 370.02, \n",
    "                        373.65, 377.58, 381.21, 385.14, 388.77, 392.73, 396.69, 400.65, 404.61,\n",
    "                        408.6, 412.89, 416.88, 421.2, 425.49, 429.48, 433.8, 438.12, 442.47, \n",
    "                        447.12, 451.47, 456.12, 460.47, 465.15, 469.83, 474.51, 479.22, 484.23,\n",
    "                        488.94, 493.95, 498.66, 503.7, 508.74, 513.78, 518.85, 524.22, 529.29, \n",
    "                        534.69, 540.09, 545.49, 550.89, 556.32, 562.05, 567.48, 573.24, 579, \n",
    "                        584.76, 590.55, 596.64, 602.43, 608.55, 614.67, 620.79, 626.94])\n",
    "gwe_sim0 = gwe_lwr_sim0 + gwe_fr_sim0\n",
    "\n",
    "# simulator 1, Cyclus\n",
    "gwe_lwr_sim1 = np.array([94, 94, 94, 94, 94, 95, 96, 97, 98, 99, 100, 103, 104, 105, 106, 108, \n",
    "                         108, 109, 108, 109, 113, 116, 121, 124, 128, 131, 134, 139, 143, 146, \n",
    "                         151, 149, 152, 151, 156, 155, 158, 159, 161, 162, 166, 165, 169, 169, \n",
    "                         172, 170, 175, 175, 178, 181, 181, 181, 184, 186, 187, 189, 191, 191, \n",
    "                         195, 194, 192, 191, 189, 186, 183, 183, 180, 178, 179, 173, 173, 173, \n",
    "                         172, 169, 167, 165, 162, 161, 158, 156, 157, 157, 156, 155, 157, 155, \n",
    "                         154, 154, 149, 150, 151, 151, 150, 149, 148, 145, 145, 143, 142, 142, \n",
    "                         138, 134, 129, 127, 122, 119, 116, 111, 108, 109, 103, 101, 96, 94, \n",
    "                         88, 86, 80, 78, 73, 71, 64, 63, 58, 55, 51, 49, 43, 43, 40, 37, 33, \n",
    "                         30, 25, 22, 18, 14, 10, 7, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \n",
    "                         0, 0, 0], dtype='f8')\n",
    "gwe_fr_sim1 = np.array([0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,\n",
    "                        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0.4, 0.4, 0.8, 1.2, \n",
    "                        1.6, 2, 2.4, 2.8, 3.2, 3.2, 3.6, 4, 4, 4.4, 4.8, 4.8, 5.6, 5.6, 6.4, \n",
    "                        8, 9.2, 11.2, 13.2, 14.8, 16.8, 18, 20.4, 22, 19.2, 26, 25.6, 29.6, \n",
    "                        31.6, 28.8, 35.6, 35.2, 39.6, 39.6, 38.8, 45.6, 45.2, 49.6, 49.6, \n",
    "                        48.8, 53.6, 53.2, 62, 63.2, 63.6, 69.6, 69.6, 78.4, 80, 80.4, 86.8, \n",
    "                        87.6, 96.4, 98, 98.8, 105.2, 108, 118.8, 124, 127.2, 136.4, 138, \n",
    "                        150.4, 155.2, 159.2, 168, 170, 151.2, 188, 191.2, 194, 202.8, 184.8,\n",
    "                        222, 226.4, 221.2, 238, 219.6, 256.4, 260, 223.2, 250, 254, 290, \n",
    "                        296.4, 258, 313.6, 289.2, 266.4, 331.2, 294.4, 350.8, 327.6, 303.2, \n",
    "                        370, 332.4, 382.8, 357.2, 330.4, 319.6, 353.2, 380.8, 330.8, 350.8, \n",
    "                        341.2, 374.8, 389.6, 352.4, 340, 364, 301.6, 410.8, 365.2, 364.4, \n",
    "                        388.8, 328.8, 421.2, 378, 390.4, 414.8, 357.2, 446, 406.4, 418.8, \n",
    "                        443.2, 388.8, 462.8, 435.2, 425.6, 472.8, 422.4, 489.6, 465.2, 447.2, \n",
    "                        454.4, 410.4, 516, 472.8, 482, 488.8, 593.6, 588.4, 509.2, 518.8, \n",
    "                        525.6, 611.6, 619.2, 546.4, 522.4, 649.2, 644, 651.2, 585.6, 562.8, \n",
    "                        670.4, 677.6, 525.6])\n",
    "gwe_sim1 = gwe_lwr_sim1 + gwe_fr_sim1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gwe_plot(t, lwr, fr, sim, colors=('purple', 'green')):\n",
    "    plt.stackplot(t, lwr, fr, colors=colors)\n",
    "    ax = plt.axis()\n",
    "    plt.axis([t[0], t[-1], 0.0, ax[3]])\n",
    "    plwr = mpatches.Patch(color=colors[0], label='LWR')\n",
    "    pfr = mpatches.Patch(color=colors[1], label='FR')\n",
    "    plt.legend(handles=[plwr, pfr], loc='upper left')\n",
    "    plt.xlabel('Time [years]')\n",
    "    plt.ylabel('Generated Power [GWe]')\n",
    "    plt.title(sim)\n",
    "    fbase = 'gwe-' + sim.lower()\n",
    "    plt.savefig(fbase + '.eps')\n",
    "    plt.savefig(fbase + '.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/miniconda3/lib/python3.5/site-packages/matplotlib/cbook.py:136: MatplotlibDeprecationWarning: The set_color_cycle attribute was deprecated in version 1.5. Use set_prop_cycle instead.\n",
      "  warnings.warn(message, mplDeprecation, stacklevel=1)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEZCAYAAAB4hzlwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0401a820b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gwe_plot(t, gwe_lwr_sim0, gwe_fr_sim0, 'DYMOND')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/miniconda3/lib/python3.5/site-packages/matplotlib/cbook.py:136: MatplotlibDeprecationWarning: The set_color_cycle attribute was deprecated in version 1.5. Use set_prop_cycle instead.\n",
      "  warnings.warn(message, mplDeprecation, stacklevel=1)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEZCAYAAAB4hzlwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0401a59dd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gwe_plot(t, gwe_lwr_sim1, gwe_fr_sim1, 'Cyclus')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Gaussin Process Models\n",
    "=============\n",
    "Now let's create gaussian process models across the simulators."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import george\n",
    "import george.kernels\n",
    "from george.kernels import ExpSquaredKernel\n",
    "import scipy.optimize as op"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Set up the Gaussian process.\n",
    "def init_gp(t, y, yerr):\n",
    "    y_mean = np.mean(y)\n",
    "    kernel = float(y_mean) * ExpSquaredKernel(1.0)\n",
    "    gp = george.GP(kernel, mean=y_mean)\n",
    "    gp.compute(t, yerr=yerr, sort=False)\n",
    "    return gp\n",
    "\n",
    "def negloglikelihood(gp, y, hyperparams):\n",
    "    gp.kernel[:] = hyperparams\n",
    "    ll = gp.lnlikelihood(y, quiet=True)\n",
    "    return -ll if np.isfinite(ll) else 1e25  # mask infinites\n",
    "\n",
    "def grad_negloglikelihood(gp, y, hyperparams):\n",
    "    gp.kernel[:] = hyperparams\n",
    "    gll = gp.grad_lnlikelihood(y, quiet=True)\n",
    "    #gll[~np.isfinite(gll)] = 0.0\n",
    "    return -gll\n",
    "\n",
    "def optimize_hyperparams(gp, y):\n",
    "    hp0 = gp.kernel.vector\n",
    "    # form some closures\n",
    "    nll = lambda hp: negloglikelihood(gp, y, hp)\n",
    "    grad_nll = lambda hp: grad_negloglikelihood(gp, y, hp)\n",
    "    results = op.minimize(nll, hp0, jac=grad_nll)\n",
    "    gp.kernel[:] = results.x\n",
    "    \n",
    "def model(t, y, tstar, yerr=1e-6):\n",
    "    gp = init_gp(t, y, yerr)\n",
    "    optimize_hyperparams(gp, y)\n",
    "    mu, cov = gp.predict(y, tstar)\n",
    "    std = np.sqrt(np.diag(cov))\n",
    "    return mu, std, gp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def model_plot(t, y, yerr, tpred, mu, std, title=None, ymax=None):\n",
    "    fig = plt.figure(figsize=(8, 8))\n",
    "    plt.errorbar(t, y, yerr, fmt='r.', label='simulations')\n",
    "    plt.plot(tpred, mu, 'k-', label='model')\n",
    "    plt.fill_between(tpred, mu - 2*std, mu + 2*std, color='gray')\n",
    "    ax = plt.axis()\n",
    "    plt.axis([tpred[0], tpred[-1], 0.0, ymax or ax[3]])\n",
    "    plt.legend(loc=0)\n",
    "    plt.xlabel('time [year]')\n",
    "    plt.ylabel('Generated Power [GWe]')\n",
    "    if title:\n",
    "        plt.title(title)\n",
    "    fbase = 'gwe-model-' + (title or '').lower().replace(' ', '-')\n",
    "    plt.savefig(fbase + '.eps')\n",
    "    plt.savefig(fbase + '.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:85: RuntimeWarning: overflow encountered in exp\n",
      "  self.pars = np.exp(v)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:85: RuntimeWarning: overflow encountered in exp\n",
      "  self.pars = np.exp(v)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([ 4.41214981,  0.        ])"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gwe_lwr_y = np.concatenate([gwe_lwr_sim0, gwe_lwr_sim1])\n",
    "gwe_lwr_mu, gwe_lwr_std, gwe_lwr_gp = model(tsims, gwe_lwr_y, t)\n",
    "gwe_lwr_gp.kernel.vector"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfQAAAH4CAYAAAC8FB/xAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f9845390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "model_plot(tsims, gwe_lwr_y, None, t, gwe_lwr_mu, gwe_lwr_std, title='LWR')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:85: RuntimeWarning: overflow encountered in exp\n",
      "  self.pars = np.exp(v)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:81: RuntimeWarning: divide by zero encountered in log\n",
      "  return np.log(self.pars)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:81: RuntimeWarning: divide by zero encountered in log\n",
      "  return np.log(self.pars)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:85: RuntimeWarning: overflow encountered in exp\n",
      "  self.pars = np.exp(v)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:81: RuntimeWarning: divide by zero encountered in log\n",
      "  return np.log(self.pars)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([ 5.26781469,  0.        ])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gwe_fr_y = np.concatenate([gwe_fr_sim0, gwe_fr_sim1])\n",
    "gwe_fr_mu, gwe_fr_std, gwe_fr_gp = model(tsims, gwe_fr_y, t)\n",
    "gwe_fr_gp.kernel.vector"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfQAAAH4CAYAAAC8FB/xAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSBJQQBcREUkC/x/+eZjD3oIFiQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f9845240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "model_plot(tsims, gwe_fr_y, None, t, gwe_fr_mu, gwe_fr_std, title='FR')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:85: RuntimeWarning: overflow encountered in exp\n",
      "  self.pars = np.exp(v)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:81: RuntimeWarning: divide by zero encountered in log\n",
      "  return np.log(self.pars)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:137: RuntimeWarning: invalid value encountered in multiply\n",
      "  return g * self.vector_gradient[None, None, :]\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:85: RuntimeWarning: overflow encountered in exp\n",
      "  self.pars = np.exp(v)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:81: RuntimeWarning: divide by zero encountered in log\n",
      "  return np.log(self.pars)\n",
      "/home/scopatz/.local/lib/python3.5/site-packages/george-0.2.1-py3.5-linux-x86_64.egg/george/kernels.py:81: RuntimeWarning: divide by zero encountered in log\n",
      "  return np.log(self.pars)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([ 5.62198687,  0.        ])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gwe_y = np.concatenate([gwe_sim0, gwe_sim1])\n",
    "gwe_mu, gwe_std, gwe_gp = model(tsims, gwe_y, t)\n",
    "gwe_gp.kernel.vector"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfQAAAH4CAYAAAC8FB/xAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03ff6882e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "model_plot(tsims, gwe_y, None, t, gwe_mu, gwe_std, title='Total')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/scopatz/miniconda3/lib/python3.5/site-packages/ipykernel/__main__.py:32: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "array([ 9.72744984,  6.01717025])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "offset = 5\n",
    "step = 40\n",
    "t_werr = np.concatenate([t[::step], t[offset::step]])\n",
    "gwe_werr_y = np.concatenate([gwe_sim0[::step], gwe_sim1[offset::step]])\n",
    "#gwe_werr_yerr = 0.2 * gwe_werr_y\n",
    "gwe_werr_yerr = (1.01**((t_werr-2010)/10) - 1.0) * gwe_werr_y\n",
    "gwe_werr_mu, gwe_werr_std, gwe_werr_gp = model(t_werr, gwe_werr_y, t, yerr=gwe_werr_yerr)\n",
    "gwe_werr_gp.kernel.vector"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfQAAAH4CAYAAAC8FB/xAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nfkASuhBCCOEH/n/OoJMvrVGmtAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0401a44da0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "model_plot(t_werr, gwe_werr_y, gwe_werr_yerr, t, gwe_werr_mu, gwe_werr_std, \n",
    "           title='Total with Uncertainty', ymax=700)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "Dynamic Time Warpping\n",
    "============\n",
    "Now let's sequences to their various components."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import dtw"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def contribution(x, dist):\n",
    "    n = len(x)\n",
    "    max_cost = dtw.l1(x, np.zeros(n)) / (2*n)\n",
    "    c = 1.0 - (dist / max_cost)\n",
    "    return c\n",
    "\n",
    "def contribution_alt(x, dist):\n",
    "    n = x.shape\n",
    "    max_cost = dtw.l1(x, np.zeros(n)) / np.sum(n)\n",
    "    c = 1.0 - (dist / max_cost)\n",
    "    return c\n",
    "\n",
    "def contribution_over_time(x, cost):\n",
    "    two_n = 2*np.arange(1, len(x)+1) \n",
    "    dists = np.diagonal(cost) / two_n\n",
    "    max_costs = np.fromiter((dtw.l1(x[:i], np.zeros(i))/two_n[i-1] for i in range(1, len(x)+1)), \n",
    "                            dtype='f8', count=len(x))\n",
    "    conts = 1.0 - (dists/max_costs)\n",
    "    return conts\n",
    "\n",
    "def display_dwt(x, dist, cost, path, xname, yname, offset=2010, vmax=None):\n",
    "    fig = plt.figure(figsize=(8, 6))\n",
    "    extent = (offset, offset+cost.shape[1], offset, offset+cost.shape[0])\n",
    "    plt.imshow(cost[::-1], cmap='viridis', extent=extent, vmin=0.0, vmax=vmax)\n",
    "    w = offset + path\n",
    "    plt.plot(w[1], w[0], 'w-')\n",
    "    plt.axis(extent)\n",
    "    cb = plt.colorbar()\n",
    "    cb.set_label('Cost [GWe]', rotation=-90, va='bottom')\n",
    "    plt.xlabel('time [year]')\n",
    "    plt.ylabel('time [year]')\n",
    "    fname = 'cost-{0}-to-{1}'.format(make_fname_safe(xname), make_fname_safe(yname))\n",
    "    plt.savefig(fname + '.png')\n",
    "    plt.savefig(fname + '.eps')\n",
    "    cont = contribution(x, dist)\n",
    "    cont_t = contribution_over_time(x, cost)\n",
    "    print('Warping between {0} and {1}:'.format(xname, yname))\n",
    "    print('  Distance is ', dist)\n",
    "    print('  Contribution is', cont)\n",
    "    return cont, cont_t"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between LWR Model and LWR DYMOND:\n",
      "  Distance is  1.44521576431\n",
      "  Contribution is 0.964947720316\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkqQjIiJq6r/ta38YpU/q8AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f97d24a8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_lwr_mu[:,np.newaxis], gwe_lwr_sim0[:,np.newaxis])\n",
    "cont, cont_t = display_dwt(gwe_lwr_mu, dist, cost, path, 'LWR Model', 'LWR DYMOND')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between LWR Model and LWR Cyclus:\n",
      "  Distance is  1.13151962675\n",
      "  Contribution is 0.972556110026\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nHQgEAoHAhuL/ATRl28NIvbTYAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f966b4a8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_lwr_mu[:,np.newaxis], gwe_lwr_sim1[:,np.newaxis])\n",
    "cont, cont_t = display_dwt(gwe_lwr_mu, dist, cost, path, 'LWR Model', 'LWR Cyclus')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between FR Model and FR DYMOND:\n",
      "  Distance is  2.78319204191\n",
      "  Contribution is 0.971315752458\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f85a8518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_fr_mu[:,np.newaxis], gwe_fr_sim0[:,np.newaxis])\n",
    "cont, cont_t = display_dwt(gwe_fr_mu, dist, cost, path, 'FR Model', 'FR DYMOND')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between FR Model and FR Cyclus:\n",
      "  Distance is  3.73290527503\n",
      "  Contribution is 0.961527779131\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKwojaYPBYDAYVhT/PxDjd1mxyGfDAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f84e77f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_fr_mu[:,np.newaxis], gwe_fr_sim1[:,np.newaxis])\n",
    "cont, cont_t = display_dwt(gwe_fr_mu, dist, cost, path, 'FR Model', 'FR Cyclus')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between Total Model and Total DYMOND:\n",
      "  Distance is  3.03029557205\n",
      "  Contribution is 0.978083047016\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsvXvYfVddH/hZJxICISUJDrkoEBC5E5RYtDC0IJcotp0B\nHoertNNIOgQdM+ojchucBpCgQgQHGCkdH5GKT2l5WnB0oAUBQes8IgUUqBcS5E4hwQCSX37v+c4f\ne6+1vte11z7vOe/vzcn+5vnl7P29r33Ouz/7u247EREWWmihhRZaaKHjR6tTncBCCy200EILLeTT\nAtILLbTQQgstdExpAemFFlpooYUWOqa0gPRCCy200EILHVNaQHqhhRZaaKGFjiktIL3QQgsttNBC\nx5S+5VQnsCtKKS1ryxZaaKGFNiAiStv2edFdbkPXffrkYd1cR0QXbSGdWwylfV0nnVKib3z2bk0d\nIsIaAI3/rUFYE+EAmQ+sR518PvCG8wMAB5RwgIQ1EtaURp002gy8A6yGYyQc0AoHNJzT+C/rDZ8r\nHGDQKXbZByWsRx6NsQa904b8aPDHY6wp4T+95s/x8GfdFwe0GvMf/BFl30PcwTaNekOMg5xb/gfm\nYz0cE8vvYD36RSp6a1qBaNTL14hSiZ//ZZ3BfjgGEtbryiehB2D0ByTQqFe+qJEHxQPnIQ2CzEOW\nEdI661TeDb/zDpxz6aUAAfkxUOoNHvMPJqH+cBIBWA/x0hh/4I1+uA+Sn/o466e15tHAg2/r86jq\nK9uU5TruyEujKK2VHr8+wxcGrFkbAVz7l/8RF33Ho8EpESEdVN84WCOtRyMikTOh5j7+YIoPyteB\n83guVGXg98Dib9BLUHra1pUTEym9YuvEzudrJte2nt+R/uKbH8Q9T/8uw2/S6Ofih98HT/qpf4jn\n/4+/iHd8/dd3AtIpJTr43HceysdpF/z5TnI7zrS3lTQAnFgfNOUEDtIYQXr4PMD4dwoIkM5AnEH4\nJBJOjqBWZamAcAHf8fgkThMgvSamO4LlyQywI5AejMCbeQUsCQXQs30GzAPK/gf9m2mMSyov9nBg\necnakJQTt8kAT/UhYp2BWfEyQA+fKOcABM8CcypATMAA0iTBuR4zcOY8gPEBINUvGmkEgqqfmA8B\njEg+iCICRZlX0UHgY814kPLql4JYTi7iwYGMvjwnaSvyYiBKhJW4lhKssw4/ru2hCsDiD5NY20nl\nWsGt5kRWts4XtfJDgBbH1V8iaT9pO35KYM7+HF+svRWA2YVkfNI2ni/nUhobhy5++H3w/Dc+Gy/5\nkf9zUvewtM5PgQt1036DNE2B9ADI+f5MqFXyGsD4QF8AeQCqfDx8HmCFmymBCnhirDYraK6RK8MV\nTmKFk3QadAVdgbOCNOdVkB4B1ZERi3/AQRcJJ9dDXNEO7oeq3ypPgw2rfrleAd9RVqrwqFoGAAec\nNXhrQM6FhwDp8fsCq7JdQCb+ZfPqGaVqFAAqgLr+q4CQGNhKgI1AOQRPfr+iXI2yfB3wzODh5efZ\n6mNua+SIZBnkFE/4hQCVDJL+w8ToDwwI2XUoVfF4nIFcxiDWfir5Q+fhgfAUMHsy1FhVRg4ok/xU\nukZP+2WAXv7PL1EE1Mq2lzhAf/h9H59luwkd0ALSc2mvQfpm99GyUr4fZGAu50ABldJ1zSvizM9V\nLlYCuDhIZ3DO4Hdy7MYm5i8f5y5uW2lzkK7+MmAesC5oYn6GHsaECy45HyfoW8Yu7VzdVmA/cCro\nktOadX07FTXla7GW1fjQayfBnQNwjYERuC0wiy7t0ReogjZG37RuVM6AI+N8+y8EaAJud/fvqOAB\nq+fawurn/rr+LmllKx4w4px1FS6r6UYs+PEtsPNcEquiFSiX3CvonH3Hu0sAQrZj+rzKHLvMBRhn\nfsmLGnLyeVAxzGeWKz2vkua+80X0AJq3W3d/C1tYCoD43NPOd/kRHTVAA0NRtNA82m+Qnvg9EIZx\n5fzgLkBZVLkYQS3LZdfySawEQIru69INLkG6ju/q8Wjuo4KeBu7ykCAqbOaHAfL5l1yAkyRB9IAq\nEMsubL97m5+LYwLyWHYF4lo55wo3j0tnACdmj/ygUsaUeSUueSAMoJyPR1l5yiLena3HlFH+JXWu\nebJyrjq3u8c9xTiwAc/Cs1U01+FgG/uQx7YbeWiaBl4LquQDbrHNAOFV5MQeAoh19Ts5ZV4eJyJi\n7al6mX/uHe8+jr9KGsbGmQ/enau7rjlfxOTASsK2AqzSzyQqaGbrVMcE5VfYs/hCDnkudAB3npD3\nMKBkc0D6VAD0QpvRXoP0iQk5oVbNw3EG1zy5yoJs7k7moHwzTjNd17wK5pO6ThKfFMa7qdk4cKm0\nV2MubNyZ6gMAQY5JZ6A8YPrEHjIO1rybPAPlirWRTwirE8dk5csmhK1T1eMgXXzbypnKtcBgn7uu\nRfWcCgAPN0HZ5Z0BWHZxA6aShsMHKqADyh4+QKLqc5DSY72cZwAaCli5jjPRy40/e0IY03cnhNn8\nEqvQBc/Rd/Ms4Gq738EfCCIaumAksJY4HAQZ4Hlyo6d4kT+eR1Qle59FDgbwgTxiTFyayWvXSacS\noJcx6fm01yB9c75RBzTcN5IELl6RooJuBcc65ktjV/dJAXRJAa8c963d2RKgedzaFb0qVf0ByQeB\n+pCQJICXGBVAq54G5c5qGamMYefKuVbSDLRFNc3AGRV8xXEBZQvOQJWBfUqgrjwLzFaeAnkErAm1\nEg91uG9h6+io2AIoof1lPTvBK/Rv9CiMkULftfoFaqXt6RV/eSJZycnv6q58Bjap/I99N3psXAIr\nn3jGwTaJcykzVa6ouJWsJMJjSz8kZMyG8idro/atu7dFOGWnc9T8mXSqK+iDLT1o3Jpoz0G6vVcL\noYJ0HpclBZgeUNcx6FzJnmaAnlg3NF8OxcevdZxcPedx7VrhrwzADvIqy2Csu7MN+BOLKYBWPQBk\n3lpVzzR0L4sxaQeg1wCILdHK4D4JzkUPEBU0+NIp1o09TvQyoJy/4AygvEKMgBmqixoBOKP6bY1f\nm7HdwF/MI+PHgLvmFXCSejV3u0TLndzF/RR9ctqZcySZ53rwoZdlgXdfF3BmN27lF2zimKmuS06e\nXPEKCjo22rbkIvUIntzhQZ/D0Rv+R66MHes8DkGnGqCBZUx6E9prkL4Jp03qCJBkYHkwAipxmdBd\nFdC9mc2A1mPJdhmWnThWli5BgqkGWBfUBWBnXgZzlDHmvN65dKOzKnnoYZQV9HDfqLO1xRgzIEDZ\ndGtDAvGahvXO/ZVzBmy+1ArD+VqDsAVl+c8be3aOwc4R67nLpSiwRU8FzngAe5igWM/JuQn4rfY4\n7fV8lXhiAhwVELe9BAOwkIjBQBsYjPQ9u+jwL77GErn0AjSvrMF5mLBVyYUAnW1YvlwHjl4LlCPe\nIeg4APQuKaV0DYDbA/gagAcBeAkRvSuldAaAn8OAdecC+DYiunS0uQuAVwH4PIALAFxJRNceRrYL\n2muQnq6kNfD6FW0dp15J3RHETuI0CcoZ6MXGIxVsS1e0qIoZYEOBdH5gIO4fBfQzCFcwrZ+Z5653\n5rkRWwJVroEEYz3eLCtnCb68cl6P1W5/t/ZgOzz1OGPLgjf41sCcmuccVJIAvUng9apwIZf+p/31\nd223AZ+aegkkx5uJVb/aj8mXhE2Us6y+JSiKyVyqi1fQ2A1TehLWVDf34DGLP+2T8Rggu5uSlBx8\nH+5GJBrswXzxGMIm84kdqsZvAtSdQH7x37/vsQHoA/dL3wr9LRFdCQAppR8G8MsAHgjgpQB+nYg+\nNMq+j9m8FsDriOjtKaXHAXg9gMccUrZ12usdx979ye9o6hQgVQArx4odAOVd32pnMGJ+9ASuNTBO\n3vLHo8vYMdsNjKB2CIMG0WFC2AHzYUG4VtS8p4BIAjmhArCunnl1LGZ2K/DOlfPUhDAuy8cZgMtP\nUlTBwdrnzAPETmJ1IpMCaHCASSHIAgjWLasZ4JDHEZAWWdjVDIj1yFOTxIysgqcXd2rXMJQZ4hwM\nK0iXWeCm3SRyh9h5jKQeUEA9uuskIuCAahe32nGs+vCBtR5XnpiZEgG7kSuQzjK9G1gHKGtZ97hz\nD0hP6Fz88Pvg+W/68VkAvcsdx774mQsP5ePO3/bZydxSSs8HcD8AlwH4MICXAbgngDsA+GUi+suU\n0rkAvgDgTCI6kVK6DYYq/G4Y5hzPlhHR5w/VuID2upI+sW43zy6TGtc6q65hYjq82zqDtNh8hIEv\n18sgKHYIIwXUGMD0JKt6xVKrDIbcH41j3FT5ZlyZAavsJud6DKBhdwXLcg7Eaw62AGhdwXtW5Yws\nB2z3tLOMyoxDD+ccbEAp6JqWfCGDB56qcvZsoW06q18o8CQHZBu+zBixyZ9cXlf1bGxJdMULfsmT\nt4VNEqPxr43LEBCNAJ0BlgGR6QYv/hWv5EjluHw6egbsOEBz4M2Ni4AZzL+SEY8pbMnyguvSlDt0\n8cPvg+f/xo/jJU97NT78+58A0tZxdzbtcuJYSunBAF4I4GwATwRwEQZwXhPR80b5u1NK98YAuDcS\n0QkAIKKbU0rXjzY3bShbQHounaCp5qUye5qDdAFdAdJ1s5A687qOSVuAHkCThC/UiWOsm1l2kSec\nXJ+muqL5jG+UfPKYcQV0FGDlE8eqDx+8BUgjg2gd0x7uO2OuTF8Ccu7aruPIceWsxp6jyV/5GHBl\nCRrQnUqX2QgwBhw9ec79R2PC3qQu6wdOBU2+v55lVuid/MV9UNFPfNx7rfLk1XKORZAVMlQFzWLL\n3InlQzJGRKUN5B4bsGIgLXYv84BZV+TMnrRf5bskZ+Lr9pCQda95bl4TR3+CCkA//dVDBZ2Sb38M\ngLtFH/jATfjAH0wtph2IiD4I4PEppR8C8D4A/zOGb+gtWZ5S+gaA/x7Af9tNxtunnYJ0SukCAFcD\n+BKA2wG4E4ArAJzu8Ynoy6PdVgbtb56cOMarY5RJXRKMk+qeziA5dD+fLJuZ6HXMQAX5eDcwPc5c\nKvPykou8BIuBcbZF7cbmAFtmhrMYZjY319eVMlglvbayDOAD+Dpj0SE4VxmIH3eubzZVtvw3Nbmq\nfOtTeiYnyDyyLmDia39RfjZeW97f7a3aq3jRA4mfMxn9od3kXBtSfojx9CcalH8cjv9s6AB0CHyR\nrbCfsoWVl1SDBjXb6PiaosMAdGR/CgB67irp73vobfF9D71tOf+lV37N6KSUVgBuR0RfBwAi+u2U\n0m+i4hvfH/oEgDMAXAfgDiml01m39TkArh11NpHthHZdSd8LwCeJ6EUAkFJ6OYbxgTcG/GeOdlsZ\ntD9JbZDOY8C5u7msX6ZBxid2CSBlO4UdjPtxF0DmQG7AXi7HqlVxKhVreYNVAWS5bWcZG2aVN5/A\nRaOv8rapDOp8+RUDTx+oARq70POSKyGDBGReHdO4wQmUDPleWLq6UYEwV6xse8l6M1frjw1wD/re\nrltFH3EXsgbmePw6AHo0gNTEUN3KCOzUca4+I1l5mQSTyfjEAJq6dg2reqSuFUmbMTfrh4GckDE7\njwhi/DsEUgXQds1z+R+7NkzO9En7ZW2SPOYz+4PyWdiqkRHY77qCbpH2ewSgvaOJY3fBMEHsaQCQ\nUroIA7Z9AsD7ATwCwO+klM4DcB6APyCir6SU3gHgUgBvA/BYAO/L48qbynZBOwVpInoPgPcw1icB\n3J+I3gvgvZoPAOOA/qUAnjDK3gngrSml8zE8xbgy7yLdPAXSYyUsl0rJV0HyceUy+SuPA2egVpPP\nxIQs5psANpkMpYrma6A18OqZ2qJLGnZC2MBLAuQLb11fApLbz8eeB57ij3pZX4OzrZIroHOwK6+M\nxPg5XFyE3dmZB3KWXcl/XrUnQcjyDJiuUwCsA2ty7Hkd+NY+mhPHpMzwencN83gzdw3zK3IFYByM\nCBgeqNayO93oo0kpg17ums7j08Yfqfhk42kb/hnx+DUxyWq/JG20X01zq+eZNrMA2vN/FCC9wSXo\noK8AOC2l9AYANwC4L4AnE9GXU0o/AuDlKaVHYRiHfgoR5a7uZwO4Ziz2LgRwOfO5qWzrdNRj0o8D\n8LoJ/t2wpUH7myYmjgF1608xm5t1DU9NCDM7fmldAaB89nYFaTEprQA2k5MeY65AGk3+8sapvTFo\nAtj2npCysFvbAncpVsy+2ii2/mxtdQz/3HbT6gobJVZU0foTwFo7jvEcFGhP7pfN7agLkA3wDhfY\nAK+edGbzIpF7765hXvXN8+f5ZBBNGcy4DUjaGbBuTBwDk+tKlYOziEHC1sTktgDM+DP36Z7neDyX\nmgNxXzwPzd9y1cxpI4DmdERd37vYFJSIbgTw5EB2HYAnNWSP36ZsF3RkIJ1SugzAR4jobT38bdC/\nffVnyvG9HnJH3PshZ+usCujqqrfs5OWArpiMhQik7W5gVPQlT+zohaHiJfDNSZjvAHx5N7g7IYxV\nxbp7XFTFo07xtbaTvioPkG+oAgNmDMupAAa6EUgPfgUwrwE5MUxN/soAOU466+vOzqASvwfagJ4D\nji6gqpz0uK0G5XAi2th13QJ0f1Y3GX88B7FrmJmcVid3iTZO7RpWdNnksOKX6j7ePD8Ouh6xGPLf\nKFxzAGd6wp6knOlROc7KzEbn5nSNF6AXfhx9LzfTVkffVfP5aQTWwwL0V9ZfwFfWX5htt9DR0JGA\ndErpGQAuIqLndfA3HdA39AM/dg9xfrPNrIBkfcsUwCeB6XXM9VWRAyCZJVgGfJNcHsV2A9P6Q+xk\nusNNJU0QMdZjxVvaU4C7Aq0EaoC/17lgBOXx6xmVMwNbXjmL8zGeOQYqjx8bfVhgg+Lrc6UXjTvz\nmdfaVzT5ahLcGT+cGBa1g8WdMyEMkF3uXr5+XDZ7W30HYslTiatnW9tqGvmaMhsom5iIvWCD2GYm\ng8wFaB7flbOAYYXr6JVTUrFUPJF+s3GH11fUBdCtKjklnLu6AOfignL+Vzd/+FA5teig3YeykEM7\nB+mU0uUAziOiF47n1xDRlRH/MAP6mqYmjoEBcfQqSFlJw8gPKOGkXoKlq91SWSc1hixneBNQgZxQ\ngZh4DrrqXYFXySg+dLd1BmVuy6vt4Xr4Y84VlMvbp7JNqbDH49ZyKs0H2Lntws46PuAEO4XBAlNy\n/BtAgoqhzz0doW9nQtuu6wB4Sy5y+VRSQGcnhA1A6nVj27xJ2MhcagUdvhBD+XGB2unWLj5ZVQ1q\ndHcXn/Wfu97ZieNVvuRV2rmBxJgemBs5bFU79QAQ6bb0irgtn11BT4D1pM4WyHkz6UITtOslWA8D\n8BoAX0wpXTGyb4j4zHQrg/bTs7srcEavgrQbjrCxWuRKegTpkWeqYwby3kSvDIh1bHoleAL4CcJW\nbDoytitPEsu+K6/mgRLXq5SrDFwGFOAUAM31OFAB8pzzAFVt6X9J6MkJT/FWnmbS1MRrKfmPoWei\nl5FHcTv9ee2YNSGM5xC0Qz44UL2eXB8MeNU7pjloDzxyvlOqOhqs9MMGWkTKB6w/Hc+VKT9aBk9f\nplEYU9X/nGp4g8r54offF89+xTPwLafL2/Ud73QHXPXUV/XN4j4m66GXSno+7Xp29/sbMcLY2xq0\nv3nd8YIN5PFntRbadHVnnj+pay26y5OQD7cENXnL8T3YrmQlnMeyWQUr8hHVsIpP2T7QHQEv6tZG\n4TNgZjKxnCpXye5MbFY1A+DVta2eB3kMwsnlS7Bx/CgdcwylowBUg58ER4rlaPuTY7sSeMU4r56o\nBtRXRAp7kg8CTI9XvSZubgN7HzREuypgyYljTD9XvqixNNilKZAy4EqMz/IARE5eJdzcNczYc59a\nnk+D2JrXalcH8TgXP/y+eMFv/Bhe+ew34K8/8bnCTwm48fqv46v/7cYunyJ2C7A3eIhYaLe01zuO\nTS3BAgYQM5O/TOWMgDfuOkbqBRaQIF7Hfe2uX6ba1l3VkDyQfmioQFp4pMGVgzcA+BPCqGxcki9O\n9Vur5cyvvPFCIh53tsDtdW3HY8sOaLt61W+z+xvBMalj+DwOdgbYPX/Mj+geV2A6gGTmeTFI+OIA\n6unJB44KcsnRkzpcxngjaA9LtBy51w1d2k99QFXsSJ2PJ1FlzGwo83UucHx44C/sJWi6FXuzPSQ/\nZ1AG6Bc//Vfw4fd9TMjSJpVxrqi9yvqIqu2lkp5Pew3SJ2e8qtLb0UuMFxeQBtNLBaTrcqiVAdns\nj5gO51XdOiYtqmAkHIzd1wAMYNd4kgeA6QFTS6nAYvJubdGNDQXQ5Z8z3gwonezD8txualiZGEse\n9XomcIm1H05Mt6s48okAoAP9FoC3eF0PDQagvWtFrlx+DySPuazMqM56Ss5teNUOsrLMi0iALuRn\nNvSAMqywhXPHVskbp8Z/L20A0Pf+nnuEAH0oOiIwjmhNC0jPpb0G6e7ubmJrlzmYMpCsk7Zk5ct3\nELNd2RBAzTcuGe47DpjzOEyedxATu38BZZxZ++Obk+TKuVTM7DNXz8i+x5xz93W51/Iua9bdzcFb\nghvTL1213oztqmeBOalzduzyk9TRevnYsS18981X1Ze7Nrkrt+HLaAO1M3FMyWS7vJnZ3mQv5ZsD\ncm7T2uoDqFVzkTHQ1HkIme72ZgDZ7BaW18uAsAfIpHcNG/8nQJifMz3hq8rIyFTOXhsmeHPeOPjg\n738A3vEb79suQPOcThFQL5X0fNprkD4x1d1NUF3YsquboCaOsW5rOXFsBV4Ja/B1dwOjGsOdJFZi\nwfIymJZjOXFsekJY1cug71fODKhRz8UxqWPAP9b/ADGpKwK6Sb0CasmfiMZsIgDVfls8Aa6BPALx\nTSeECV5wLQTPG6sG6ksy+PURVWvWrzzdxS+Aza2qScqNXnYYEUn91o5jwoy1g7kalxso/8wG3Kfy\np31nn2i0YYOq2aO73PtCfPYvl7XLC+05SJ+cqKSHP9G4K5uPL+tXPNLILzuOKdA1Xd6MrzcfMTO1\ns52ojKsvFDv5UCD32E7qnpYK+BYfI79cDwbO5f6lgbleOP/cAFrMs5O65ASzEJCLv75NSabGic2D\nAbdlN++piWHcj6hmlV5fZU6Sp3cNUzFyO8XEL1O5U+UXP6TkfEMTMnbVnoGa6JJW+pAyF2A5kdYh\neT5+EjuWDwrsAun8uL/qpKQYArOWebGFqNG+DvrRlzwZd7vvt+O1P/3GeYY9S6zycVlyVZhHUl0f\nYLXzGPtGew3SN1P9QSTUv1N+TLnrGXm8mPEUePPdwPhmJ3lbTb0+OttxEBVvoxp5JRa3yfrEwFjp\ncxBH4VXZwEMFZ64HVF6537AKepQ3dwZjAD8kroC23Py9iWNMBsYzttoumLEtgEseN8EYiHfgUvm2\nu8E1j5rxW++C5iAquqvDncJUvPJKxuyb2PdTwcVWyVRsJYjXXCtAM15pDxl/Hq97hjdrO+cR96cf\nAjgI61yUnAC7cHfqYaIB3IcFZ2AA6O9+5APwsz/087jx+q/3G6YAZPn6ZyZPKTGAzvKV5O2AljHp\n+bTXIH2Spp7aWMVMgBhL5qCbwRMcjCuwnuSVdPbjdI3zbmvx4gpIcOUTwYpdnnkNoHRRI9swX6Kr\ne2hjBuOcc3ZEqKBcCxA1zizGRS3YimPq4AvgCXTH8xDkHB0NwCaG0tUxp7rCmxPHvFwa+W3EQ3BN\nAegKW7aDmD45Pkj6gJJpkBP+wHhaHvAwjB+Ht2oOyARgvZa+jD9h7OtxuTjU9syuRVvq0j7rnDPx\nPzzrsWX984X3uDO+7Z4XzAfoTSk34whxcxmTnk97DtIdS7DIVsB8wpitji3oHrAxaQPWmceqZFFd\nQ1XJrHrmtnrMOZM/ISyB1uwWpCtsdjPO49L5vIAx2LG4eTuVMgd29rpJd2LW6EN0w2p/Ltglq4NY\n3xwHtuJhAMQmuaG024yJK1621W/CspO/Ij2Hx4HXtIfL6qStqCtcThQj1mYlhzcBTFbfnD/EYcDY\nAugxgeI/ItFmEr7qumemSMzQdH/78vL/8v2xfBrd2B5v0+r5rHPOxMt++7n41Mc/g099fHjHwJ9/\n6Fq8+id+rQnQGy29mkObNWehHdJeg/TBRCVtgJhXzKJbWW/fWXnhRLBia7u/eSWOIqtAWsefrY+S\nt9vFXdvVPyFMjxk7E8LKBeN66h9QJzU1gBCYqFodQGzuTAalr4+dGAj0ph4Awpx3xdPtNvGDLnWA\nASb/p4DJ8MZzseMYKX0oH1pOga3ihURS31XJcpI85aaCudN2z2cPbaGKzgD9od/7U7z+eb95aH+3\nJJq6Jy9kab9Bej0B0kAB57KXNgNivRuYW3VzHgFe9czPvUlh2Q4EGVPr0LA0St77nAlhACpIg4Ez\nO/bGlqNzA+QYgcEZa2avqgQy2KR6jGwr/XmTqlqvkRyzMjIRo2ettermdf04tn2Tv7IuWR6YzLSB\nnFzJnJvXUtLYG8DbRdqeZF66KuZjtMU30yu+yw+N+ec/TCYD88M/PVLALvbeznH4jyCsmvMnswWw\n0a5hjt4mFfRd73MhzjjzDPzEq//ZxgCd45qKOucTVdo831O5TnqZODab9hukpyppgAGps9Y5qqzz\nJ9WJYJxn9FisumUnH3cGwIC+rnH2JoK1J4SVthED7HUF7ALCHjAzYAIcHgXAzB4C7Lims5OYsFV+\n0Nc1zb9EU41ywHNtnQ1AHL14Vjg5vEBvJLu7WHsimJ7UJbqngVLtmolo+ZhVw6KLufgnNsGMGNBq\nfyPQqUlnwobzRM7si5pTTZs4yg8cHs8FQF56VX/32oeTl5cDOz/MxLDLXvwkPPqpD8cNX/wqPvD2\nP8YbX/zvNvbVDbLRRDIxYSzzjga4lzHp+bTXID09cSzff/gEMrbMygVcPjmM7RDG9fKxss87f5lX\nQYIBNUmQznp5G8+cc65uue8iY13fXRuPcJCCw/P0pngc6Jg8HD8O/JECvqYtHF8FdKZz0HqhreY5\ncd0q3+PpOGpsuh6TeZ2kAeis59myzzLjG0q/6JBvCyb3eNCxGI/LWqSBmbeF/yiEfo7h2UDqt3ib\n6HTQZS9BvLDmAAAgAElEQVR+Ei551ANx+ff8LG78ytc2d6TB1Dt2efmY6XCePl/oWNFeg3TvmHT+\nFK+oZGPIwz3AH3N2Z2u7VTeA8hAA6J3DwPR05VyqZmC4R5UGyG7wIss8qnoGqPP5qF8+TYVdK1yt\n53bv8q5tLUP2x3x7/iiwUfbNiWFcHzAbebg5AM6EMM2jJij7XdUVGG2e0QQxtZZ5zdvNYwzHZX30\naMv9yLxIxOb64N3YuqouekzOeSaW8g0SPkMy1XNwrB8khCyrOMGiilrzDgPQzPayFz8ZlzzqgXjO\n4+bP2DZd2q1lVsGrJlNKwCrzmM6K62ug3h0tY9Lzaa9B+uTEmDTQniQGgIE3/Io6GmcWnyj+9KQw\niE/mhwBebYP5GO55ttu7kABjBrBsYld1xI61jJgvzkNjrFiDHsW+eyd6RXqzbN22+eDPbVu5eD5C\nv0GeUX68C9x78ChgCDQm1jHAMTGI+VfApPXA9IxfHcPzx3g95HVva37JkycrD7v8byLvIQIue8mT\nccmjH4jn/ODP48brv7ZbAMw5N2MQmpUylf/tjNZLpT6b9hqke57a4pdhZFD0KmoADJzllp1AHs9G\nOUa1ZbrI+qL7G8I26+TlWYD8W6Lyakivi9s5N6DL/mjKzd9W0823VIHZcUDKfN6FW3gd48+AH4dP\nCMv6a0e/5EJujOkJYTw3kjymr8d8k8nZqb7XDm/40oMxalJxyeFz+wpsYjzbdI07e2yj+qsyJe+t\noFsg65B4vSTLI7e7CeDl0LN1eDJwKOsei2Z5CoDOXdzHFp/Ga7fsOHYsaa9Bemp3GwLsRK4y2xsC\nkLluts1667Fi9yrnaMIZHL3CW9e4JVc+9pzvR+M9qnaFBxU0MRkcGSTACoBfA3wdtJ597QIf8+GD\nXhvwmxOyOmNoUBPgOWmbeWzmN+C/WnL8wt3ueAXcwzGprmuIm7vtAifXXwzQxNpDygcx8NTd2OwT\nWsbknGfiev4Yj3+2KKy8tQ/u3wHTQwD0rEliwn8A0BuQO5O7q2LeKBqO4ili6e6eT3sN0v1LsIZP\nvfUmX1oFoICy3Mozr1pRE8EUmGd7PcZMwnb0zSrt0q29HnKUwMNnbSfBF0A7ddw4n+wuRqCr9SKf\ngF0qlY91TjNi6Jy9rmvTDh0L6hgT1bf2E1zDKI957SV5bOKOcv56SIJjo2TQMnL0tW3AM6AK/1zL\nvHYYG3IPXX89NAeUXfvh4+nPf8JWANqPkX/Mx7YkX2gHtN8gPVlJ+1Wu4QGGN9z3/IlgBXSR/67Y\nxDGzQxj3N/rR3dp5jHqMWW9gHIwVgK/507fSKQDgTQhjVTUHCkgfogKF0g38hWBGDiB6x1FOTJZA\n3buGWdvMc/bOBtMTFadut7/zl5mQZvQpzMHGHNsIXsGT1XW7s5lvcD1YXZAFSSELKugciOVQKKyS\n4et4YM94xHPj9q1YjYeG2V3biv7eP3owXvVj/8oHaG1zVGDbAvcjBv5lnfR82muQnlyCRQPoTQFy\n+eRd0nzimBhjlnqWJ6vmzAOLKyqDolv13WN2L/PXPI+fwS5W4t8Uz7NVNq2qVeTC2glYkCcMADtV\nJWt+q3L3bP3uasXz2tjguZPD3Gs2NNQdazcxKP4O1hq0SdlCAZjOYWSI6pukP/HbJClv8bhNi4Tc\niQnq8zcrzoakXJx1zpk497yz8c2v3zStf5TFMB1xvAZNFU4LWdprkF53zO4e7m0xUFcgz59J3t/Y\nxLHhHOBd3y4v2zsgDaZTmKWS1pWvA87MRurWf+7EMDVjG2iMISP7UcdkQVaPdbvVtOfD0S85qfXC\ntTLs8+PFtROznLYAFVC1L159Fzt/yVXoT+sXoMz2ErR4Bc6rYx0HRGUnMTNxrOTA7ciVlzhQMh4H\n2obGU6UfUf4j4ACd3wldZMxfsSPr2wNzJ/6s6jlQPeucM/Gy33ku3vXm9+PaP/u0r7QJPnnLrqLX\nToo4ydFj+nrJlubviJaJY/Npv0G646mNbwcKwFTO9T6YCoBmOTD8zdaJY6g+3Gp6DKpiFV6+B/Ad\nwrJsDZgubernuRPDvAlcOq4CK3PMbb1XVXKbyAcHMcjzVrUazdr2QTTKnfwJYYVXQcjGsG+OanWJ\ny4cJUjn5M7m9jUpkTlRlJRYVn8MPlL0eUlwzzWNA5wC0mUwm9Byb8Zi0vykSAE/ShhSoejG1L+8Y\nM8F5jO1RBugPvftP8frndmz1OQGESYOrZzP1Cspw85J8vjK8BACrBUSPG+01SPd0rfBNS6BAWVfA\n9X4q11VLvXoM5PuMnJAmdwQD3HHmUTY5CUzz+LkDcJzndsMqfQNykd5UDG0HB6DJykjF9XKOewB8\nHQ+4eyeJcX+218C51tH3Jv45r4nkx+P4s5UFPKFffpQm5sBjemA8MFujr2yLc27DfpCmwkWDKIjb\nMmk6nJb3UOBiFkAT5lfTRIeobmcEzHG2ca0atN7R7O6U0jUAbg/gawAeBOAlAD4G4GoAXwJwOwB3\nAnAFEX15tLkLgFcB+DyACwBcSUTXHka2C7p1g7Tq4i47eGkeP8/HBAgAd4DXq5ytrOrXG25wzM+z\nbfbP/7YI5kUXw81+4LXAZ/I1kvqc5dQEQhUny12g9mTFnzcxS1XJk6+MpDZQF79+LKCxc5jjV+qT\nuoZ8khoxW5I6gAAss4NYlos9u8kCqvZXfDA9MF6OBUePmL6WAyDmo1xEbWNI5plP2YGNqXlaJlit\n2JEfX3V2Bb0NanV16y5taTj849Uzr7Q9fzugHXZ3/y0RXQkAKaUfxgCiVwD4JBG9aOS/HMDLADxz\ntHktgNcR0dtTSo8D8HoAjzmkbOu01yDdMyZtZ2bDTATLn/V+wHmygh4KATbGjMF/OQRq0UJKPuYS\nAzRzIhxqfzEvrGzH2CVTrqv1EFfOLq/DtuVvqnt8qiJ3K23VxjmTxLyHmL5rRX4u3Ea8JlIdl1hk\nXydJWp+UH0du9BQv9KdkPf6EHv8BK9Jd3SD5Zi4db4o2qQw7TLoA+rBj0FOADLAtPzMvjy1re9a9\n7Y1DR93qW6ZdTRwjouey03sB+C9E9F4A72X8TwK4PwCklM4FcCmAJ4yydwJ4a0rpfAAnNpER0ee3\n3jDsO0jzHwRh+JHmP8DxeLjX2PXQNCrZLmyvi1tO7CIMxwQWj49Rq6rbVMdds7W9sV/GW0u9xHhJ\nxUrGD5c7FW7+dKp1vbuYV6VqvRTYShAlwzOA6YCq5JHk6RjlBxH3BIg3YCmetCNz7k0KkxXzqAff\nXvrwquHcZg6UUqfakLCJAFrom3jZWJ6T1uP+oew0lT8akmZejsZWx+KiRkxh21YDZlTQhArUAfiZ\n/bk93eClGiklGSPLDUCryrk37i2MUkoPBvBCAGcDeKKj8jgArxuP7wbgRiI6AQBEdHNK6XoAFwG4\naUPZAtJzib85CoD8Ayx/z97mIwCgdwazvOE+m4atOZUPFH0Wz5ulPeqJ/Lyu6qyneMnhDTf/5PCy\nXpIAAL/C9id1qa7tUK9+hhUv1LmXy9qCp9edbR5Ail7nrmE8hsiPnNzJzznrFxmzNeuauZ8aO/94\ntD9QfbWklDFbaIAmmbOwIfPuaJm/0le5eIBIWg9ah4S+TyT9a5sZAD27a3sqNWzQxU3YrKKeQ0cR\nY0u0y3XSRPRBAI9PKf0QgPellL6LiG4GgJTSZQA+QkRv21kCO6L9BumJrpXhPqJAmgBeIVvecJwB\nGlT9VN3q1wCsNxFMfCq58BEce7pKb3KSWMTTy50aMUQOjbhh1zDBgjykrGkLdQyn6vZ4Kje30la5\nt7q3zbHeXEUdy3/EfFTgsQ8/5HwH4w9UTxzjMmIyaDk75zZaHlS0CRiAUfvJic/tetZtm9Sf6T/H\n6KRTMga9ZzR3W9CP/+ev4hN/9NWmTkppBeB2RPR1ACCi304p/SaABwD4k5TSMwBcRETPY2bXAbhD\nSul0IjqRUroNgHMAXIuhS3sT2U7oVg3SADA95qx5QLS+2evidru1veVQ3gQxKB2KKudaNeubv+y2\n9SpxCJ5f4SajJ4DKie12Q8MBOUevVM5K1lOJ1zy9dcte/GByGNVqUubqr4dunjOQ1ftty7F4ku0n\nri93JgPTEd3SkxPHYl7xkakHoL0u7pxYcSV1m8TcG5voWJ03K2jhYzqdTBsD9NwKt9XVHfk1XdxO\nV3dC1YnGpNMmCc+juW/Butf3no17fe/Z5fw//Mpfe2p3AfBSAE8DgJTSRRiw7VMppcsBnEdELxxl\n1xDRlUT0lZTSOzCML78NwGMBvC+PK28q2wXtNUhTF0hXPf/FF0CpnNWYc5EzGQdNbitAp+htiacB\nqqXHjsNlP2DywIeRab8u6NmcXX8qFxegdZ6Q/nu62I0c6hio23k6MfxrRSaWb0Nq9zeS7SaPR40q\nGQ5PyxXP0+OfLdsIQAtf+yDBCokov8/V+vZ0N6GZZhsB9BwsCsac/dnbSfp2J4StlE32m6Ru/rdS\nwH3Lo68AOC2l9AYANwC4L4AnA7gPgNcA+GJK6YpR9wZm92wA14wztC8EcPkWZFunWzVItytnAOib\nEJZ1/Kq56hWZx/PsCjCoChhKFkzW4jE2GUMum50EICXiZF5jYxAd34JtBRsxXq733W6BquPD2pC1\nH79UcZ3W3M7JTVTa5MQilrcEUr+SZzFUxZwKeOXr1TtxjMsdHqIdxPKnZ1vPSevxH4uOx3kBde8k\n5vjp2pykQ4XTobu4G6Dnblri2fDJYsDQhqhyBleQ9sKteLPW+Llq3y+3Qbt4CxYR3YgBlD0KMY6I\nrgPw+G3KdkF7DdJm4phDAowBTHdrywoaQJk45k4I4yCYfSpgE39QBPl6SMbjeu0K0e4kVmyg7DT4\nObbNSWUTuSQ3Pw7UZK7RVBVsY/hrlCf1RDucbmzPL5RM2RobZIDVbSUWn2QMBkJFzgB68hWTnQAt\n/EDpsXZqOWm9rFy7lRib5VB4a7iUUrX3ANep9Lu7tjekx/6Tf4DP/uUX5gM0YV41vU2i/EPtTGCu\n/iFo2RZ0Pt3qQRqwgFz+tL3JYOIGXN9OZStn9hkdR5/6WPG88eEpuRmrjkBP57B2eNyv9sP0oi5s\nnQscH1HXuDeG7nV/9/JaOcWT7Qimnc6bt8RDSPjbIPFpqmPAdotrHZGXJ3d4IMcf8+X6I8njbTA/\nEFh/IFctxIaoip5DM9U13e7MM/D5a7/Ub3AUwDwVg28JOqWnu8p3TD3zhBaStNcg3TsmPRyorTuB\n8YbSmgymK+VG97XyYUFUVeHKrztJi8dVAOGBnOneZfl549mmWoYv9/2qc63HbtiRjc7JVNjomRxG\n0mYqDww2ottetN15taSpkrVfLmN2pYs861qZqZJbsl6AJqeL2614pZy0v6poAdX1p+0YP/H2OL7Y\n5zbXPLfo4r9/X/zjZz0GL3riL8037u3m3pTCCWV57Pl4guFSSc+nvQbpqT9SsYQKgK2UIc8FCKux\n49aYs86JtJ6SKV5rApf51DG0vn7tY+DPbCyi9LwqOZz8RR7Y+bmE1Tf3k3lKNsUL26v1W9eFULqe\npybe2XYQ45HD8/QYr6mv5Yrn6XEez8mVEwzAFhuytlwmdAPibdHrtzfptt7ABBjGoJ//ph/HBfc4\nD2fe8fa46sm/jI/957+YF/d44qMlGpO9peR7K6W9BunJiWMA5KSw4bwcj3LdxW2AmKothO2or3nl\nhu8BO0ZgcaptHRcO4GZetGkHKVsPhJxjAXb5/BC7hgl+oK8BNlewZsKY648EkMp2UZyfaX/Neaia\nyV4XrsOqQflwRUo+tiXHUHnrbuydTRLTAG3A1hmD5hUvyNqyeFIfM6pgq7eLpVWcyiSx3/szXPPs\nN+DrX/1b3PiVr813VK4N3Io2t2MrFXWUQL4GPTGK7o7SYbSrF2zsM+01SHeNfxAAKCCm8XZWeOq4\n2I2fZocwZ+ZkARBnMhmzcQEWKBPH3G5nHosDFuR5+BrJCZ7pRm/E8MHeAz/pwzwwlJwzb7yxwT4I\neJO2vPh+fmR3MOMyDpQsbwHCOUbx4Uwqy20w18TfXcw+UBCTQwJ3sWX2yl84Sczoc7BrdHHrCtoD\n6NI97dk2iMn9SWqOjwmXU7T1jUoIbdDrBeip11bm4edom88EaTOOP1OUw85fsLGU7XNpr0EawSRS\nTt7bp/I90QLyxPiy4LNPfax1tGzKB7NpVsPe+YTvaBzY6Hn+OMh5MZQsnpjFALqDp/1Ndol710bl\nKc/1LG+1vWf+0WQwKj7I+gLTWVPVETZUfUH5Bak4JHnFP4sNxtdyr1u7mJGSc39Kl+fJf6Q8hvZ5\nWNqSm+1vVBKAo1FLvtzdbET59tY9axtxrv3y9dWKt0NaKun5tNcg3TNxLNy+s/C87mpVKWc7oxdU\nznyil2ejctHdwSWaAzpZx/jgICXyhonhVsharuMqXrRrmI7Pr4ELnlSr1GjmtzcJrcagAKjJaT85\n8f0XY+g29u2/LSto240Nh6dioNq6IMtskwbHlq3SI2PD9cjaFjlJnhe/RT0gvgnIBzYFoN/1p3j9\nc/+1FG5S7RbWRAWcz5Ws2AkgjipiBrTZthukk93EJPMWOla01yA9/aTNq2jATv7yuqZnVs4ej58r\nvbC6nPLH5K0JXF2+G/rerHE3LgKZdw1Uuz0Q53IK/Lm9Cl6ure9ItNG+WnLKNpStNWiTY6tBkfsh\naWv0lS2nXoAObYTA2hR/JHmRzynq6RrvdNUyOuucM/Gy330ePvSuj1qA7ikpqU8NRDHgt2SbxJpD\nns+Nrms/Ld3d82mvQXqykiZgVuVMyq7IIX7c4YQwYHi9owOStnpNvo72p8Euf/a8RlLLVc7h+HOW\nrR0fvGps5cl9ax78/bQtj4Q/GcOpoNfkt3HUr7pk25+fDtSxAPLM5/lxHZDJW+hAntu2BCAbVdBe\nN3NkO54TtJz7YT6g2sDAm4SNk+Om5FXoPfqO0QDQzw8A+gjJ7Qb39CLBIeLp6nxLIVq0dHfPp70G\naXRuZjI51sx50DzYHcIcm/YSn+rXgJfQ8yvZpPKKu41Vbo4/07XOAdDE1T7Ilzm5h5O/GEC3gVq/\n9pHHJdVeqsu9TBuJ8QZmAuJXS2ZbsTZaVclcnwGWBGh+rRxQLO1WgGp8SFsz2ztTZMv0CVrOfZA8\n5sukIoCOHgY6iHTuLFTDSDNcNQvQrNt3DvEu5Kae8t/aAnSKt/HELqdru5XjjmgX24LuO+03SPfc\nFzRwkcNr6Xn62q7HZiqHQOaNR/fG8MamdQxvSZV5gFBx3S5xHQuevqp0eazGtdazrg1PX6foOis7\n2e1OKi+a+I7I8U/sWPOUf2gZOfraNgDDFkBrvUhuQLsIpHnks5c8+1kuYuXHXfb9uPCe5+OSx1yM\nD77zwxWgbxU0XsdjusnJQjHtOUj3dHfzz4lu7fxJrHIWN1Y20cv1n0GA6Tn3vKgL2+exZVk8v0gf\nARDB4U36IWs74cOdlKZA0NiqWF63t9t7sI78kvJDMhddyYrvr/ordqg+IfLhcTgAMj3BU3GLTAHk\nzito3mbWLmj/zIeO4X3q40wMOIzUUZfyKYWBLnvpU/A9j7kY73rzB/CWV74d/+lNv9/20wtmRH26\nXC/HSkke61w8vy3ZprQLnwHNfVXlQvsO0h1LsMRNwDtWoOLyPFnLluDffDigNeJOVYXGR0/O3DbI\nxXbTy89o9nWRR3kyvomvcu5eXjXRXgHYjZy7vmuhQ44dOT4YgBm/XEaOvrZVPMDKhT+yep4+p1ZX\nsmfTAk8uawFRN7X1L3vpU3DJoy/Gz1z6EmdzEs+2F6A7VVtA7sl6/W5CRwjIHi3d3fNpv0G6t5Lm\n59G4MxBPCKNRpvUjHwpAZ1XC3k5jDoiGy7K0nGyerSVYYlwWTp6OjbgWRebt3BW1m6Tv4oucit33\nizEmj2+vA7F2cfAkA+r1eldgcyehMTkHM28/73zsjlGXc1IxLK8482zHfwQmE3J2XlyR4tULLCvo\n3F6lb2xh+VN6Ea8ToJ/zAx5Ae9QzxuycNF4vacaTtcyshWZ8vgTLjCkrWZ5cxvyRWYI1nq8kjxLk\nkqwd0fKCjfm03yDdO3EMiMFU6xQ9BpbOFpyDntMV7eo1gDrH4uCkdVSe4WSthu006PMbcSNG493W\ntY3kv3fatNt57SMgu7F5DPInnWXw8CanuTGI/FdLlu+Ag6AESgnUBHk9ydgKUOZ2qHLLJx+gs5GY\n1MVzsT4koI8HAgxJ5jEqkhdD5+nJPIq6w131Nihz6gPoiQlZiR1oHOa81sSwaC00MK5LViAt9Bmo\nctuUgNXK6q9UezLw8jwi3rJG+ljSfoN0D5Hz6QBrqKfBoGWr7SI9vrSplZ8n3yRXh9fbZW7y7NBL\n6PAzHhPLxXvgET6idhagadggn5PvI7ym5Mg8Hxwg1fUC0xHXxgG+qS5uz6fXxc0T9nzp+KKBjVib\nyHZA/RU0oVk9F7HVIxDq2+soBvqWbEYqG1G+7GmCd0S0vAVrPu03SPfcF8QNOkmekiNPDFM36nqj\nZxWvay+BJHk6xV9qT+rSPnVbTNscH54/xnMnhuk8YYHO6pGJJSpskSPZNrH8o4lgs14tmW3ENSGT\n7+BD5+7p9ey/rUGW67Mf3CZd3OITyhcJH+YlFZt2cUPbkLTzcvPie+TlZBoX0/wu7ql80AdoxxCo\nE9jXov1uOVYPLd3d82kB6XKTZt3b3n3B3PxhwM+N6diYSsr4S1buAKHXDsDvutbA2myPjun47Y2R\nJmxlBU1VV8f1YnS0aRiOIBMrqtzD62z0yJGR44Mk+HF7sE9hT44tk4Xju46tW0E7sbRMO466pMV5\nj68J4teVx++knYxBL7Q1Wi+V9Gzaa5BOs5dgsWO29MqtVA1oOFU4rG3UjczHn8NJXxrcePxWfpnn\njZ3D802sXS091ZZRX+pRHWrzfBU/FPBtRe8tlar8CojD+PXEqyVFWxXwEk1W0CJ/Yp/QFa/UETZQ\nOkXGj4OKvGUbVdBFxs55OzkPDR/eZ8DrqqBd6rfbegXdQUSEua+ctK+qZN/FhC8aK/Ly+7mFrXs+\nWCrp2bTXIN21BAtgQOO8CpIdy5t9kjwNnJFtBhMhTw7o2/y8SWJcN5z8pX067dHveubyWRPMyoMA\nA8IoLgNMP4aaCJZ9TE0cG21t7hS0VwM5SfBl7d1skhiZ9rqVMZQ/0Q7F03ratgnQuT36D4TcncQM\nTEbxg+PNAbqfNgdoEh9N0NspKBKaVX2+hnxtdaZt5TSRwkKnhvYbpHvuDeR8OkDY1ItsHD2vSm76\nm4gRTvBywNH1F+UZ6Sh+OCHMa6/KafKhwrsWnK9z7OEZW1IydS78keODnFgcUJW9sHG+1J4ubu7L\ns212cTsyz18LgL1zAGUE9AhAmdPTnv+ELVTQhDZItsU7p1b8roeH8Xcj9Bgvf2U7buMyJj2f9hyk\n+yZquN22TF4/k6sfAW9UQeq9tkNwdHhmUpoGQkhec/IZ2Qo6mlQWjgsLWePFGMIvNWO4u4sROX6q\nrMZRb64SXda6S3vUXTMFFV/Y6Ap7jGdjaUBVMg94Mym/YRd3o4Km0K9se7mWUPrs4SHs4o5Am8f3\n5F0kr/8Ufe8Pfjd+5Sf+7yPr4hYULbfiMncNtKPP1zgXe34OK2f/yJVlvxjkZS10AlZw7LdyVUJa\nXrAxn/YcpDt1FJiaSsrjGRBxYnKg9Xy34mo/3IcXP8rJk3mxevUa7empgt32NK4PjX7D6yx49tWS\nMgYDJlNBT/grYDwK1w4P7Fh8BwpkW13X4jumtq3WmwL+LvB0/Df1O2Wj62maiK/orHPOxJ0uPAff\n/MZN3TaTSGTEDLymXpZhzh0dJLueGYB4P7QHxOJcyxjoQslXjq9Rl5Qt7Xit9PKqyvm01yCdpv7W\nW8Ckq2Y0dD1QyjpFLzk8Ly5sXAZik5PYOC/Q6do1zMtVtZNXsonbhr5I8lU7uY4Zt3avMzFfjSVV\n+RjWn/Ah9LylWxwoUUhUz+yayGvDgVIBqQIl86pJXkFzMgAf+KWAp/NgANk9SWzbNMN1fpvV7/3W\nB/BX/+W6zWNG23Iqfpno1epezrK8cUleNVL86UpZ58BsW7uWcT/jqfEdArxTyXMwX+hY0X6D9GEm\njmU++9TACTRAV/uLQFWDr/bD9KbiT07qaoBzWNUGvIR8fantj+nFMZxucrXjl54Qpnmiq5xdg3ir\nTx3X0+tY/6yJP1DMqaA9P716TGbXQcO3A8lufg7QUR4TlXg4QWwHoH6490HzfPqBSczk7gFqHfKo\nMZDyTaM/8K5TXMak59Neg3TXU7kGpOjY++wAM6HHz724TG4Aecqfc+xV9xVAGnrKX1TVc2Dj7TLV\ntqdXjv33QrfykTFsF/eUrQBlo0dO/ICnZeyyuN3UIMeWlC21bbVeE7wFQ/nTF4el5nWntyj3fiDB\nmQuuQxyaDgfQC51KWsak59Oeg3THU5sGIXXcVVWWe6jqItdAyPmax/Phfj0bTz8A3apPhme7mqN2\neVW99WdyH+NGy6t47tIHOe0hFUNPEIu7uPNe3LVt0xW0jav0AlnmW1tmwz+5Py3P+ZVro/SiCtoD\nYw3MnozbzKigTXzTFivalHYC0K2q+NCuh8a7a6m3GXdW1Uy+3g6vQ6ZdvKoypXQBgKsBfAnA7QDc\nCcAVRPTllNLjAfwogI8DuCeAXyGid452dwHwKgCfB3ABgCuJ6NrDyHZBew7SG+hQ41PzgL4qLvLj\n5OLOFFcAyP154OrmwH3M0I/iGpk6NvkRzMOLN+bdnUuk79mu2XmoRzKOwyt6kcyVE1zg88itoAO9\nuRW078g9NPlE1NONvUWABoCf/NV/jo+892NbrKADwNo1naKwAojz95eXYN1ye6LvBeCTRPQiAEgp\nvRzAzwO4HMC/AvBoIvrjlNLfBfB2AOeNdq8F8DoientK6XEAXg/gMYeUbZ32GqQnJ45l0qDLeRoY\nMvZP5dUAACAASURBVI/bEuC+qjIAN5OXAz6HnzhGrl6r6vZ4Na7vz+gDBSjCyWQg206n29obcy5d\nqwJQqbZZAapYwoXKNzombw6yTDeQ2TdZ5VwdgBa6cOTM1vxWJEB3V9CmWibJ4768BwudA5SNJ/f+\n/jx9ARqeUaVzzz8bv/UL/96Pa9weAnWo/G931SVhu8CYv1ueL+MlxjpVtIsdx4joPQDew1ifBPAP\nx+PPATh/PD4fY59aSulOAC4F8IRR9k4Ab00pnQ/gxCYyIvr8lpsGYAHpSgropiaEiRgK0EyVBinr\nmSTm8aYnjlHsY93oRo/y04AY6o0yUPCqSmrYUjnXtgY0MR67E9FIfNa2OZO/wPVUblwv7OJmMYqv\nBlg6tmEXN9fjPGFP42kjZgdAk+D5MUwOmbV2ZmV6Dx+uPT9PMmfj0vkjJldV0jawgDb0o0E9Wn+s\neSmI5z0kJHUJOALrOWucl6qa0DmiKvqIxqQfB+B14/ETAbxx7Pa+ZDwHgLsCuJGITgAAEd2cUroe\nwEUAbtpQtoD0bJr6Q/Z0SR2PnwaA+TEHl9b9KPDtyZqTuaKcGj7M+HfkWx1HE8ziyWSOv8hWx+jJ\nxfVHwt902yjQ4XwNekoubEjKsy2gZIFP4TtAoMkubgdY3Vj83Gtf449msnpNEG2XxpHTCZ9S5fQz\nTm+Hn0U++MlztQyqZ4202cREL4NiPLGWmh231kZ7eknHTWzjEoh3SBO3Xclj2vWY9I6fBlJKlwH4\nCBG9LaV0Bobu7acQ0R+llB4M4JdSSo/aaRJbpgWkmW73hDDun4NH9hPkEHY1c19u/JgnAEr7nenP\n7fb1dMRxBpkIiGslK3sdql3VpzgXbld0SLbbAVntt3aBk9MGDsJq9zDWHhnfAVkNZl4F7QEqlD9l\nv92dxDRf5cH9q5jdXdyNCjkidwnZSD/6sqeC1mt88qN/bQ0TZnZvK8AdWV7VmjT4SaGRSX0AiVWP\nHCALUFde4r4MUFcZZd7K06u6pAFYATslFB+0yg8Qx4c+/8efwxc++Lku3ZTSMwBcRETPG1kPAHAO\nEf0RABDRB1NK9wXwEAD/FcAdUkqnE9GJlNJtAJwD4FoMXdqbyHZCC0hzPXHDD2SeHsGPNeUv8u3J\nPB+ePuN53dqRP125h7YCcGky7qyJXpQYOFb/U7mEvo0eOXbk+NDAq9pYZFqP8aD0PFCMbFvdz1PV\nMpdJhrV19Xt8BeSq9QN0y+RHX/ZUXPKoB+JnLn0Jvvn1cXexbVTOHaJB3rINwJsDptG1AG3tfIAG\nIMHZ43FfK+0X1Z/ZaWzHlfRM/3e+5ELc+ZILy/lH3vAnrl5K6XIA5xHRC8fzawC8GMBtU0oXEtFn\nU0rnAfg7AD5NRF9JKb0Dw/jy2wA8FsD78rjyprJd0F6D9NyJY7LSTNKHulE3x4sjPRPDsaOGjtAn\nX1/xXPB1fes9rqdyoIm4FeDMtSKVu/FHsl3cHzwfHOhY/uDnHHBlNS1sKZ4clmmygg6AVFTmOjY0\nn/vP48eeDIpX/ieBdzze+usmt1RBt4gDtN6fe/bksGB8t1lBe7atCjr7zERxjGI7mWMHL8cR+Xm2\nDKj5IPURVNK76O5OKT0MwGsAfDGldMXIvoGIrkwp/RMAv5pS+gSA+wB4FhF9etR5NoBrxhnaF2KY\nDY5DyrZOew3SvfcI3q3dnFTFfWoZ0wnXF4+fLnBz/xTxSPIasVpxrR7N8EcNPXLblvLrD/k1Wlcb\n6a+x/hkMbPkxA1PRHmIzutf6+mmQ5cBvAbpt6wC0foiA0uO+QlvVxa2//9JW9WNxXjeZTcI2GGCv\nx7YLWp97st0DNM+tG6yJfMDbNXEA3aXPfNnnxCKMfzi7vy67mDhGRO9HgGVE9BYAbwlk1wF4/DZl\nu6BbPUhXUGFPlN59xgE9TzbVTe6NCxt9z0cDdGt1G9uWPz/jkzaKLfhB29y2NttM0jdvF3xQHuzJ\n8aHbpUFJx9fAC+kf6niqgnb9apBlQXrAuyUjR49dbPLkh+ni9sRHDNDzge9ogOhIKP/WT8UDxyFo\n2RZ0Pu01SKfDvqoyAmIlm5wQpvRaY8t+lzM5PJu7F9ef9NV47aNnw8BTxCv5k2ybAOood/JzGsHE\n5kdmP+9SPaP6EPamrQ6Aj/yoi7s50WuTCtoD1akKWn+qa1jaLvKsMSmKFYH2VBe3RxMA3e1npEmA\nLo6BYRVX9T+7C5xfv0OAnlvV0+H9epTA0p5ybXR6jBY6LrTXIN31QK9Axdi2ZJDjpi0fG08cY7yu\npUoBL1q+VGROnpvque2YyDMRylI2fU3t2ucJf67M8ZH5kXwuQIu2t8Aw8K31W3baxig2bFqAORNM\nw7i94mRlj3zSQ/GQS78LP/Wof9H3jmjud1Ps2Qlu5cROISDqFE5Vd/9Iu9gWdN9pr0F6cuKYB2SO\nzJ3cxfU8ENa2DtD5vqcmZDn5OWDlgai/J7bNw0zgCvXIxsxxPBteZY5tbdtV4NSxavVb89QVtI4T\nVsgayMH9k+SzWNKGgrgKcKn8zwL4eE5CP8jT81U+iR16cti442dzchi7BFYW/7GR7rmIfI10zvln\n44Pv+mgfQHNq3v+dSVHJkUfroFdqLDVaA81lek0zOI/xvfXNzI50LG7H5T2y1chbDf6ynFZplLWu\n4eFp6e6eT/sN0rNfVclsnXtPc5KYB5aejaNXupRZLiFQe37J8mwM2pIeyXZDytJa8YAykcmdye3G\n1ddCgacHVs0ubnJiKfAT15Yc2za4yW1TA4ANbEu3NJcJXYeXBcLv0BBaK72oqlfHs7b4FLqkRA1Q\nn6CzzjkTj3n6w/H/vOFdsVJCR5c2Az/GmrUOWh+z86SBuOhwXQWqXrwM/nwZleYV4Ga+Qx4qOBd/\nw3EGZ0qKt4D0saa9Bumum4Nz3zPHCiCLLPPWit/47J445gK5o5fzm4pBSk/ZaMDu1nPBurN9QVum\n9EjHEkArAd364ACtZFnO9VoAXWROQ70KWNh6oKviZn/ah5dT5E+3a64sx5srnAHMmc4650xc/f++\nAB9810fxtte901c6lvd4wjFNbBZt8JUtdAS0gDSpPy9mEy6V0sCnbqAa1LStqQS5L20TAHGoX2Iw\nIFJxoyq4Fb89gYz8azTamBjCr7Yl16/Nr4Jk7ySxsIImUr+BBkCr6l10i3N7nYP2zc5J2+njHNBU\nqOZiI1wHHdlGAB1V0CbudigD9J+8+6N4/XPetDW/hojcalrIgbbOvIAYStWJuDqHUzBunLB7oF4q\n6fm03yA9Rc59MH82K2cXcIPPhm1L11snHVamHTG87vFeWwmKTk5z/Hk+vBhNvcxzcoLiCx4HWOaD\n01QFLWI78skK2vHnxRANarEmbqtHXUFvSD/5q/8cH3nfx6YBesS8jWjKdhcAnS/T1kH3MBci9rhr\nWkB6Pu0UpCdexn0agCsB/B8AHkxE/5XZ/UcA92OufpGIXjHKul+4PTlxDBC/THf8WJ1H/NA28wpY\nkuUFvqbGnU0uTgy327ock+vTXRbl+ROVrvZDlcfj8ByFLVkZA9iSr5sbyTZxAC/++HWvOm4VrAHa\nGx9GsIOY58P1Q+xSKR8u6MPyUH2SznnSHzFW5+15ooImL9dOOuf8s/FvXvH2zjyA3P/QHJvurEiJ\nyPfTA9pRDG5bgHoyFYm9Ld9uTqOxztvT53E0f4e0zO6eT7uupFsv4/5nAD6AAbw1fYqIHh347H/h\nducPzu3+5fYRQHJbglt9e5OceiaYeePK0fjvAMrJj5H9A41dvnS7pdzIKLIlO1mPOG/Ik4OweKDg\nE564TMS1AMgfBHR1HQG0Wf+sdYovKw9tRfxIxsDR4dUK31zIeCexCKCpRFHH2c75A5nkbR+gN6Ly\nk4/AOkKhw8RUYLeDEGGsBuWHRfcNVjNyXODzeNJOQbr1Mm4iej0AJP9R+KyU0i+Ox18DcDUR/W1K\n6VzMeeF2xw2jBcrmM5I5gBrZurO2PX+KFy3xqscMRJR81vpqnZPW83Jx2pRzcmePlzY5wKjPM7gw\ngJVxLQAXfQRyA+gKSItM/YAcoJPyAKAdX8Tlwt6JaWIxoPfkbsXbyNsjV23C9qgAmsc7KmSZAZoL\nxbR0d8+nox6T5i/jbtG/B/DviOgbKaXnAvh1AD8M4G6Y8cLt3u5uDWqtytkAmNYjQL8MQuRDPmg2\nu7Z13JHRWnMd5tSrx/KtOfs+SnWaj40tNWIw4CXWLgW2vIKenBzG8pAgP9ob2wZYKpDv6uJudC+T\n0A/sC49ZCD/EDh15BNq8ivdy5HEbDwbG3oqPjo4SqBc6NC0gPZ+ODKT5y7indInoN9jprwG4KqXU\neNt75GimHvuUgKh0PD3HB7ft1Qur0ig/B9CbS7C4j6h9OhcNdJ5e07ZXL4ohgZzggTsUUDF+iaXl\nHQDt+eafLX+ef84nzXP0JMN/AAj1O2Wj605mt7iXzjrnTPx3334nnPjmiXmGR3m/X6rordAC0vPp\nSEDaeRl3S/d0DO8FzW92P4Hhz/EMANdhxgu3v/T7v1uOz7zLPXHmXe/pB43AmSCr7JaeHpMLbEOQ\nZHox4JKfH8HEC8fCVe6tpVqlanXjkctrV/Ak4yqA9iromgOxWBwU9bVxZKE8AFymF7/9ivM9ngV4\nUr6lz/K/OB8oP0bess2HnhyzaO4+3C3KS6/e/Vvvx1/8ybUzE8EEULPrXCZRlf8twDvS9Tf8Fa7/\nm2uHk+WSHDvaOUh7L+MmoisbJhcAeDmAJ43njwLwQSL6m9G++4Xbd37oD0hGcG/pAU6tJ2wFgEhb\nbynV3IljdWLYRAwBgMOqx3h3MUKi5LZtmMCVpF2JWWViwhaG13xW3rjqssQlGWvN3IGknQPktotb\nX58sG9uuZVnO9TSP62WAjiptcmzUJ40PBsMnm2krbHku5X92khi8ncRUTiKXGq9MruJ3YA+gG+Cb\n21BWdW8Jpx/1tIfj89d+Ef/yZ//1Zg56gForTNp4bujIQJ399Qy/wQTohLmOlupfjrf+mZ+fc/Y9\ncPY53zHuVgZce21jt7dD0lJJz6ddL8FyX8Y9yr4PwNMw/F5ekFJ6CxH9BwBfAUAppX+JYdLYXQE8\nhbntf+F2x42kOSGLA1eoQ+GOYyGgap62c4DdjlX6ttVG6puKnAOCAr3SLig+t886GURLxcyBUFbS\nokqOjiHtPZ+G1yvzcuSfws+GAK1sMkAStK0Hdvwa8Osf/ZCdHBsygm5PYKc5uidgi3T7s87AF//6\ny/0GXfd4pVT2vmbypOWpHnufXK+w2DnfmtP4DXRSbE9l720lY/rEzonv071Senyf7hXzuVJ2CeOe\n3rsjWkB6Nu16dnfrZdx/COAPAfy44t8I4MkNn9eh84XbsyaOOQAc7jimgKc1watZSTf0krqJmyVV\n5Mh017bSdV98Uc69mdj1OIOHu4ZaAzVYFcyPtW3OmetlWo9By/Xk4Kn0I5knL20OgJUcW27jgTz3\nU0DZ0eMA7eWCQA4FkI2HAjc3V+7wGgDtA/rh6EGPuB8e/78+Dv/7439htm28PloB5ciatWd3wEsr\nzUsVELMNuM8aN2mg5TEaQCz0dCy2V7exzft6r9KwL7fKiVYjuK8qQNcXeeyOlnXS82m/dxzrvbHo\ne1QE3J5eCOS+vuF5el4uUzYuaLN2RDkQ2u0lxghsJ9vZpcf9M7DVMq7fkpkqmrdNgZwGLA/gPKBv\n2ZjzzIvAsygpXkCtqnaq4nXFLX9td5vQgx5xP7zgN6/EVU++Bh/7wz/vNyTsHEgOR0ecIA/Hu+Tn\ndM/n7/cI0l66u+fTXoN0VyUN+ODMQcIBKFMtt0A1AHVPL1oqFZ+TbGto6/glWfGanEqXdeaRbbPx\nrfw54JuUr1LFjzF5uyyIk82nt4J2K1/Hp6s75Ydqur0VtPBFrv9NJol1v83qCCvo73zw3XH6GbcB\nANz5Lt+KK675p7jqydfgw+/5s/nOCIh3HGO/q8NMFuPXsNdPtknlf/OIJnJkgJygvpo5oMwoj3nT\n8X7yuVXTXoO0+BXzX7X6hfuTq5gyWT1h64Ci8JcUr+gMQgGUOo8wv+F/0a5hYveuPOlMAV60g5kF\nfvtqSRtjAOg66YyBs+NPgmqOwaoArkdQ65+zfxI5hQAddhUzv1omPh1e8TH8o9BHPtbgDHaNLIB3\nv25SyfoB2hzATDCbA9D8e1Fg8cyrn4ZH/PDfw5c+PYw9H5w8wFVPeiU+/N6PzQig46GBg46wqR+5\ncYCvy898wNO3iZaeF4H/+UZ+dOo98bZNy5j0fLr1gHRwbLqDuZzdSL3uYLcr2fO3jm0kSGSery9z\noDi2aQfJuAT3gaPZFiVLsHlXHQVQYQxSvjnI8n8KeEFOnhMAPasydniuHnXaKntxTdSPpXXXbALw\nxO3WiPWPtLLNBLNuWkPDxzOvfhq++5EPwP9yyXNw4/Vf39Avo+Y93hEKVEry2Ks83clf2VaNH/MJ\naFo+OVks29axZvJsV46v1fjXlyd9qXFp4mPMK8sr49H6PI9P75CW7u75tNcgPX/iGAMIbq/PM08D\nJ9dTsc2EK+2D5xP6I5uDzjMDqLYlXo06uWsboICJWQ4m9BRgclvRHn1tOZDmXDTIqgraA/3iqwOg\nRU6xzICqq1f9U9N2CsiVnPsL4nmyw3Rxb7dru34/GaCfc+mLtwPQjGw3twO6BfQcOw+MpaKN4U3q\nKrZSZuIYoHZk4gFg2paMLcqEMcrHiU8cQ1lmVYE61VneRwDSSyU9n/YapLtvOvq+ZQAMCoAcvgOe\nHi/cDQyOPIob6XufOr8pfa9doS0pPXWzJ6VXfJPjm6TN6I/AAV3lWHx1ALRoV4dMx4hiNm09u0De\n+q22quTZFXTA3ApAV2fPvPrp+O7vfyCe89ircOMN39im650DyZFT/g7dce7xc9/avFA37TVIT1fS\nFlR0ZZyUqqcT2ilgyjzvBRUiTjmntv/iz2mHzo9XkUKXFE+dk8y9+iDpe8Kf9cH1OEBrfZJ8sLYI\n2wCgcw7Mf/WrQDJ3TZsHChmPPFuwmJk5VUFnf0VftSmIb3LhZPJSPNa47gp66kFAORkA+gF4zmP/\nBW68/hs++JwKEkulGny+FIl3SVeD+im6qKeqYQg98ipox64Un6X7GmJtc+7KBuvGll3hYOutIapo\nGrvKadRburuPH+01SE+Sul+G650ZX/MSx4HAD+d5lW8I8Nqfd6/1/Hn5Oe0NHwDWUi+xPInpp4wf\n6uGAtD8ioZeIQAYMYYFMV9cjj6DBPQDo8TNl8wigp3gt0OSxeGM8gBaNZaQniem2tWJ75KoEdj34\nO0OxAvRVYxf3lnbHKD22bNezcAx6/MYZGKcMWsOJsklSF3p8mIM295EqcOYYWbZaWf2Vir8K9FKy\n+jmHFbeVDxVU/JHY2ER0bQOsixtsnXT2YS/pNqnreW8hQfsN0t7NT1EIkOzT42lgEjrFlwdEbb9i\nzNeJI2JnfS6ngA9u78QY9eWkNSr55oliehZ4PCucA6fl2QcgLauxNeCGFaoH2twOSk9cC8XTuuOn\nGS8u7QrsuWv+pDLako4bdcU7dJgdwMg8OISK2BygAWCtzDO4zUoX+cmMQGyseGQCEngLUEsalhtx\nPT8JAtvGVcW3TpunbSIM96jV3IsxRY4/9VzjfaNHUeQum5nMp70G6d510pMTwvixA+QVBMno9+w4\npoGnvbuYuvEredEhR8ZBlAMTbxOpGBysdXwF+rK6RQVxEVcDqcpbyLy4GhAVT4G2uCW4lTYsj+tm\ncEZDT4N05B8d/rxzxTuSSWKObYt8gHYdt922usZdoHSYOfepbvZevR1R6eHZJpWurgUM94X2GqS7\nSICN4nufiueNL7d8THVdJ83TOarzyYlmXn7qONwlLbKN2iz0yImlAN4DFFFBezKydq1u75ae9q11\nveq4nPOGBETqROTeAczG34SOK/YAfTrUHMV+gJ7yuwVgya5v8Rg1/lbmPEC4DzHHi3YxuzuldAGA\nqwF8CcDtANwJwBVE9GWm81MAfoGoduinlO4C4FUAPo/hxU5XEtG1h5HtgvYapHuXYBXAAyBAZfz0\nu7JRbtQ9O45xH81K1j23S6/cypfzTFvsqyDNrmEmB5JyAZ7OcjDW/Wv3+CZHT1XIU3LdjS3sJEC7\n3eJaz5PxWIDt3uYNDitr2QYO0O2JXq2HgiOYJBbYtmg+QB+C3Pt7MC7tdWtHE8Y0z3Sd50/WVV/0\nnLFk7YtXtnps3JkwVieFVZl80QYMT0wMy7yV5mF8ocaYjlqGxcetd0U7mjh2LwCfJKIXAUBK6eUA\nXgbgmeP5vQE8EvZH/VoAryOit48vbHo9gMccUrZ12muQnrzPaLkCW8CvMr2XV5hqVvvnvCm50mtu\nPKJjd/hzbafyXzsy9/pZsA8raLfilXJC7r6fB67TwAmrF+WkbclrvG6Dit8Njh18HauP2Ym7feAM\nbALQG9yg5wBzOfaA0uEZnWzLQZT5SwlIK4dngda3dfzyiWOGx/+xuKsMrBKAOcCT0EPZuKRsfAKA\nVtWWyvpp73pvj3p+0vN90nsAvIexPgng/gCQUloBeCmA5wL4wayQUjoXwyuPnzCy3gngrSml8wGc\n2EQWvTL5sLTXIN1dSTufolLlcmQeCZtwy1DDIxuDx+Xg7MXQeTAA1NW39Eu2PV471Lmo4mn8X2mv\nBB85UY7sddEVstMDwAG1VMMaoD0AHIFzdgXd6NYmbVvk3sMBb7eWK388ts43oJ1OEiu+dwnQ2r8C\nyga5b7zq4MVvyrL6UpMMx9MqHP7dbLUSdSp6TlGaRi0Nf4tpTNWtmNORTBw7InochmoXAJ4D4HUA\n/kbp3A3AjUR0AgCI6OaU0vUALgJw04ayBaRn00yQ1mBsd/4iYxfuf218MDBtAjmZh4tw1zDPBykf\nPG5577X3Wkqy7dTAKdrr6/trmBEDtI4l/AUAbcCdJKjzz2LjyJQOcf3IFjq+A/6qXXGXuRMLWtyy\n9Wy8hwzjtmk3RUfaxX1LoQ6gllfYe0gJHly87vcp/8ok/8mmNOeb3j7NHZP+2keuxdc/cl23fkrp\nMgAfGbuiLwbwbUT08ymli2YFPka0gDQ5xw5gcxAJ+ep8agtPv0IPYqzVeZSL/izgPqNt3nkYg5iO\nB35Mp+jrhwDufzOANrbcXwSiUbe2tuUBp+SNUzfGHFnos+VvtrMmbQegt1yytdxtVNmy7upe0uud\nW/lEvqd4jpy85WxJ/iPGIw7SSu8oaC5In/mAu+PMB9y9nH/xze8NdVNKzwBwERE9b2T9IwB3SCm9\nBsDfGXVeA+B3Afz+KDudiE6klG4D4BwA12Lo0t5EthPaa5Ce1d09HusuaH9ClTrnD9ECxLzJVdMx\n7IYnjYljgAEuu+wp+6U4rtbJoFtiKXAUukpPg67QJ8kf7RPXF3IHoFWF7lbQporX4Cr1KPJRzIL4\n5toQU3ceDFrHOZeph4cGT1be1mSTru1MWwXoHvBMCqFScOytM47GonMKbDOS5PDCDUzC8eesn2p3\nsh7n5mPCKVWA1T705LGV5ZVdxVaWhxXkrmIFoBPbpzu3GXbceoe0qx3HUkqXAziPiF44nl9DRFcy\n+d0APJWIrmC8d2AYX34bgMcCeF8eV95Utgvaa5Duvg9xcNS2HDBhee5rJB29TE2wzfJgx6+wojVx\nJRgbPc3Lcab0vBhCn6yukKmHAg3CxncA0BocPR8lDjn8gOfZtuT+Sft3F1XKUxV06NcD740cNWmr\nk8R6qlRvApeQcV8W+BMwVLcadPKEq9Fh4j4MoCq/IUg7eRjwHWUrj1d1JTgPcrFjGJ8YllAnhzEe\niV3GUHlafwUJ4CNvl9TzM59LKaWHAXgNgC+mlDII36DkzwRAKaVXAXgtEX0MwLMBXDPO0L4QwOXM\n7aayrdNeg/RmlbQFOAGkDqDVOOQCr+a5e20zf+Vc5eI/RPA9sanq6fgsZrjvtvZTcqogKHPgegxY\nzYOJBuiqW2zFp+I5AB2/xUrH0eAvk5t845QL8Fxf6pEG9y5/2dYDXHs9N6qGN7C5/0PvjUc86aH4\n1m+/E86767fOr6AnqrLJiV3ah6OfevV4Fa31kuIrPRHDgL4fz30K6Z0A59i6Fa7Da08ISw29IMYt\ngIjo/Whg2Sh/P4B/qvjXAXh8YLORbBe01yDdez+amhBW9RSPAZ74eQug1TySMbTcBTkWl3djg/EU\n0Ptt4gCmYjF9d/tQUyWT1fNAlPtmPpqvimwAdOxXtdftHg8A0aviPb7Oj/GpIQvjeDqRreEFDxue\nuw0A+uJ/cD+88Ld+Em95xdvwqY99Bu9+8/vxtRtmdnHnuN7Nn4A8Va8LrHti3UJB5tZEy6sq59N+\ng3QPCQBU/AmeW9l22pqu4qlcolhr6vKhx6NdvdCPBuhANglu+V8AUBMALXWVHinZVHe20GUJtPrj\nSJ2YazIFrDNkJl6TOSmaA9BnnHlb/Ny//Wn83BN/ER9+z59129l4EzfkDpW+UAtA31JoAen5tNcg\nnaZugoAAqKluaskjI/dnc5PDgwAtt2tbxGWxdD5OXLlTGONrYA3aIXNhO4aRuqe2Kmi3sh39iRxI\n6hSZtA8raJ2Pia3aCrCq08rCY63H8p2c6DWRe3OCWYvHbfsxeJLOOPMMnDxx8hAAnYmwtbdg8d/K\nFCA7FXy+Tlup2rdBrV6GrcfKoca30aWERDR2gx/t9djiz/RWQ3sN0t2/CAaOtmKb4G1q64Co+9k6\nRjROvUHOrh+S+Qp/jmwOQBu9AKA1ze0mjvyZ6rwVU514lX1PLlP8yXQifx25nDIibA0ItujqSOko\nAbmZR30Yp4Rb7vW8ldFeg/QmO441J4nxipbphJWs4MGAojtJTZzXKknsf630/Iloyrfu7gYYaNa2\n1ZzZ/tsaXF2fzisms6L2UWwbgKq7oXn8qS5u5ZtM7jJv69/RFxV/ZgcPGZrn5LiNSWK72EnswjiU\nQwAAIABJREFUWNMuAGWnIMVne+sJZw6v012m2d8qm+3t+TsKWrq759Neg3Tvr7g9SYwBJTt1gZnH\nJdgqeT0B4Jmx9ruVWxPXZE6cx0Azd/kpHwZIwfRLfh6QsRglTw3SWs70uD8dgz98GBmJ9vhyYs3r\nAWF1PQSfhG3YPd2q2sfPzdZAB8Du/b6Nr+MO0NFNW4GYN4u6d7Z04m+HVjO6zazwVD+5P3e9dRmo\nkryyjKqey5dq1E+C1Ku8US+vpR4PyeXxeGDLqkYee3kGrawNB+6dY+hx/zkeQ1pAmuvZ+2IIyqG+\nlkf3zCl/XMb/RTat+NTS58AZ+VbAzIEdTMfNczOAbgMwJLVA0gM2XRkbmTawh4amurAn5Z3Mrt/0\n4e6E3/ngu+Omvz2xgaV3h0+xSANx0UtWX68tzrymnPEFODOeWB+Nyl8lGIA2PAm40mdiL7PQvCER\n0ry0KiBJK5ZDAdIk1zmDga5+2caKbWKiXrSRNz6pgC0BfJe0VNLzaa9Buqu7OxOpilHw2HE+L/IK\nGt67pf3qFjDgMMqTOtf64dIq5c/svw37qsqq77xaksnKp8iDyUocCvJsALSj508+I/QBONVLE1bQ\nE2AeVNCDqBFbk4q/tZ3EPNpS1/aDHnF//Myv/RiuetIr5ht3dN92vSwjOTwo/NAA6nQfJw3G2nep\nRqs8ef56eNrvqsWDz2MAKipr9iAgXznJ5RmIFW9lq2cSoJ7zqLyFjhftNUhPklc0tXgGWNWnC76B\nXq+/iNfMmfr8cd1Ixm2j+7+W9wK0l3Mo6wBobWNybDTCsKkha8SZKw/9e9dhI0fd9KBH3B8vePP/\nhque9IotzOxWRNgOABB1PQzsDeWvdE+a3PPnsJCkvQbp/oljrAIsvOFTnBeeBEH9Fqpacdsbvayi\nSelXG72BiZsXj0Fe9cxiqHaW6lldA7NsrQAsyyOSI1f15MgVQG+7gh6PKfAtu7gdeeSziILYUb6R\nrRdX+2WCySVWW6ygDwfQEyjiir2qeirMnEqcl635UFfASfKacW0VTaaK9iprzgPKnt2siiavas7p\nrpJbTRd90QVe2yrGmjVPVOCoY9E7fhhYurvn016DdO9j29TuYmGX9ciqE73sDdV2gTsv3WB2CSh7\nd+uu7aR0a4wMRNVfODlM6BPzwc51e5sACuVXAxgcXgDQXjWsc3UBnFgzczt1fP3w0Doe/U11YUc+\nCqthH/Kc2LcEgG4CHOtGbtlwYOPsnpnR7DxpIHZjcNBlMaJ2JMj83O7zKZ6TQwFfprdSNoxHqJ96\n323vQYCgAJyDsgJyAfK7ogWkZ9Oeg/RMPXuvnOZ5vkyF1OHPs5nKAxhu1OsOXfaQIAGd8b1cQoBU\nuhqgOd/7FLl0ArQnNzwnhr64oopl8iiWF3sO3+h1MrvcHe62ers7nIEXveWnDrm72EK3GCLsvFpe\naLu01yC92cQxzSPLU+A29WYr0Z082oDp6C5w/apKf9mWB7bkxCcWh4OiyiXb6G5Y0juEVX5YQbtA\n6X06FXTkZ3YFzS5g2P3t6cPv2taxNQ+aFTxYdPCOapIYANz29rfd0u5iR0CHGYve1LQshZqhzwyo\n8I6YZnRfU6feNqj3OXZfKaV0VwB/F8MV///Gl3U0aa9BepLYD6YA20ze5GskPZ4u7rh/BdCuH09n\nMq4D6q3KeJQnbev6VcDKyQPZEq8ToLW/CCSNvgewgbx18zhMdW30OpmT7rZzt/uffvof41Mf+8xW\nfLnk3vw3QIQ0A3UOG84s5+pw4HWtH0ovh00Or8dOfaoefm1DUDa7olsxSKeUfhnDm7g+heFK3zWl\n9CYAV1DjyTwE6ZTSGtOX9A+J6GHz0z0a2mzHMXJ4MMAYTh4TPtVEqxF4wk1JWJwyxi0eCJgO9+fE\nqHpU/ekKWuRBgT8GmOp6zqqglb07ft3th1jzlP5UBV107IOFu0lJ+ACg5IXl5Q3Lc/60pt9ktd07\n3OUv/xF81yPvj+c89qqZlhN3cjNcLMd/fZBiFSsbzy2a3tKn/DlWu0nHiNZCQ8u5H+s3H5exX25T\nJoGtCk9ODMvjwQ5PrGke/+LZMiquU5ZMraq/PGms6OV10GaNdNZBXTOdwCadob5vescgfWudOJZS\nejaA6wGcR0TfHHm3BfBCAD8D4OrItlVJ/19E9KyJwK+cn+4RUuc9bfL1kKOvjV8jKXxU/a41z2AP\nBA6oJlie8MNkrVdLlvycnE3Xtm6b8BcAHTVsxafDE35GgNYPIkLfAVcK5MV946FAU8vW+LAizeya\nJHZY4tcJwOW/8IwC0LPeEc0nZQXi6UliyQUDd/KWrjzVeRIAzAGW6/pAXeKtVhb89cYlBTyDhwRX\n39OTMcisp052rXNKFqRL+5hex5poWlleAfMj2MzkVlxJP5SInsYZRHQTgBeM1XRILZB+a0fgt3Xo\nnDrq/UF4xQ05/EivR9brS+dM6t9UzgADzQmZ9zDR6gJvAbRHTgUdxirxAsBzHwA8/UDPO2n9PrrH\nhVs60yob6W5EHKB/ZEOAzn4Oeyef8EEUPwQcxu9xpfzV3AJTX6ibbmjIvtYyDEGaiN4BACmlVwD4\nAyL6N47Ou3ozPBXU9arKTKQr4JEHBTKl2mQM0nyyugzohH3W4XF03GLfXlpV/GfwIvV371TQfnWr\n9Lleq2taA+lxrKCV/+71z1pH2xofvo1V730YOASKE+GCe5yHO9/1W/Gwxz8ED3jYfTYE6C1QKv/r\n0E323FTVSi8X1KaLXesFVTu0Ldu+09NjE8tI5DQE5jy57zbrTUj/P3vvHnbNVdSJ/qrffCEJXwJJ\nxskFQz4JCYHEQADxghdAEzTjeTAoNzGABw2HcAaCHglXCWaQ4WrEM8ADwozigJ7DwJwD3ggeJ0aE\niRKVAAIDJOGiGTAX8sUEAnnr/NG9VteqVevSvXfvd7/77Xqe/e7uWlW1qvfeb/+6atVaS8+D7n3W\n63L7fsR7oJPguWlXJbmpaa+muwEck2m7d06xpnDs3wAYOmi1O8gIwqp5VnsEqrGuBujIJiPusyTv\neWzrp9pSAB1dTwVAa7LalxVBWzbWPoLO6BVNLgDQ6OZB/8Ev4fpPfBFf/9ptuOScy3Dw1qEAnbm5\nmk0G07M40W4AoTxPAjQZvI5NjeJpGxTaTqWuCXVylo5cw9sdewCWtiHS3zDHo4NFRwhiHBrJcWiZ\n6o5S3IbupLTYT3k309VE9A4Az2PmgwBAREcCeD6Ab+UUa0D6LwHcKRlE9HxmXu/xaKC+cEzIlSNn\nd9yDml7sxC4MQ1I+kLNS1dKu4vnIObieyq0lU2CpgD+wpSPUJLim/EjYseRSEXQkz7Zdf87BdbH+\n3GV/JX+lL1pf9qv9i8QNecvegne1+5/9XXjpH/wSLnvi69tpVqPSyB1ldONxaAHEOfDVuhY4F/tK\n+WboJmUt9YKc+2oay58qdxK8mOl30ZIKFB0Iub4tDl4tHla0zsjejKSZ+TeI6NkAjgNwsGM/FG0U\n/cacbg1I3wvAp4joIwC+2fG+F8Dag3TV/c0Bo9JJVWs70kVYQZDQvUgqy3uu6s/LCV0MSm2H/YSg\nGvrZ+s5xu+g/Bm+OfM6CmrRhRd/yM8mmyg2AhrabAGjdziVwNR44JgDobJGYlR2opUSE/6DvOxVX\n/ZeP7tA8aEYbOu4AjQXipFraXvDJk8FLyZMtV3XbGvoQsDexca2Imd+szq8EcGVJrwakTwfwCsU7\nqd61HaRKkI5vlgN5+n6cutdaDwQaiC0bJk+AugHeSXvJ6Ne9EgAd9Z0B4UJ0HftZeCjw/hkfbCnF\nrX23KJfCrklvR/1mmQV/BgBzBZ36sPvh4M3ZupSJyKECt8clkMiBqhk5J7qUFd21/Vlj0SnbTi4Y\ne0Z4rnnJ/p09+NR1AKouTe2A3wDcYBqV5JHg6RQ5hXIRb0pa7s971xARHYs2sP0JtJ/2n6BNfd9U\n0q0B6V9k5o+oDj+SEl4nqiockwBq8GTUF6a9XcTY87JpbBmpen4s5+0afXk7rq2Tj7aNlLYFO5je\nZdhOpqdL4CoeCuoi6IKt0RE0q+timBF06UFh6hR3ys7QO1jCni8S+6lH4H5nHcALB8+DXpQcUPan\nVhqbxHEyJR6M9QrbEgg9j0IZ2XcEsBTbEzLBnOgm1gnWy24IPoWc4nU2+v2chT6hGy8OgV7u8RyN\nJzs7oj3eurLTM+ZK+z6U/ckj7j0K0gDeAOCvAVzenT+y4z29pFgEaQ3QHT0FcXS9flT7g4hAURxb\nPHfMBbmcbkYu6YsEf/luRp3ahgQ161oSIFQCaMtGjbxpg+vkUhG0+WBgUNXDW+WPxxTL6CablnP3\nkkVit371Nrzw3Mtw8JahkXTmTp29iUsgLHVRAcryPMBpG1ij/j2ASx0N1oh57rixdJQtsvhSv1Vl\naxETcS4LxjQvmAdNCHe9EgA/uEgsAeKT0t6t7v5nZv4tcX4NESUXMJFUBGkieiSAtwE4FX1ChrEL\nQHro2t1xqlTZsMafu3erCKtqsRIZwSpeqKtXKuNkH9H4s+NJ2+q6SMpIG7VpbW3DGh8eE0FHumz3\nEdl1p9pv48Eg5ZPWT/QR+ReJG/KB3nIB2heJSRpUMMYIAM9oqireWqRITByT1R5bTvRnidb4bndh\n+hzJSl7megEwtD4ZvwZZ6NULs9F3kqf7Fc80Od2ZlkbHE9E+Zv4WABDRFoATahRr0t3PBvDDAF7C\nzM/vFgi/aLSrq6ShIA27WMssIutIgm6+AI3FblWhHAV2M/ZY+6Jv/g48ta4EQiTsDwRXWNXhHF1b\nEhgN8IyLqioB2nhAKm6SoUnYzc5dHgDQdUViIwDa8C8L0KNIAPWAppnWnHb4u6tNUG0gfQDAp4no\nmu78YQBeWqNYA9JfZOZ/JqIGAJj5i0R0xDg/15AsANa86Aab0anVTQG/b+e8rdrUtZZjxdfH2kZO\nLtBJALQll9AjEPz0qNoUt25PubhTKe6syeXcsQ474h649L2/gpef/5rdsZvVTHuXJgBpIjoB7drX\nXwNwOIBj0W5acRMRnYR2itONaCPXi5n5+k5v6W0pYuZ3E9HHATy2Y13KzJ+sub4akH4AEX0ngEOI\n6PkAbgLwAzXGd5yKPwjuI1nPUjwDBPVcal2Q1esaQBulrXs/pA9matvZDHwzdAtyZgocHMp6/1PR\nbdinKRO16X57+5NNsyo9ZJQi6NyDgRENT7aCWMbuoYcfiru/fffqANqMxCrCs6EV3AFfpo3dqRor\nljpyjBjiOCgY6/kc2CHDdstjbQuIeLpq2hd5SdOkCs3E+LFVKBbbG8bTi5sABs8dT0nTdHAagOuY\n+eUAQESvAfAqABcCeDOAtzDzB4joPLRDt+d0elO0mURE9wNwD2Z+AxHtB3AqEVFu9ytHNSD9WwBO\nBPDrAN6O9inlhRV6609GsGZHpmm9qGI6AmV1XLCnU9KhrgZeQ7ckl4uatY1cZGz15QStn10p5Z2S\nW4cIOttsXUOxw5LAIHryC38KN3zyy0uylgLLArM0nlldwW0Ab1DBbegi0R4As7JbxetejSFXw2tU\nFTcQ7HAlK7v9NCtfbd3LWZtgZFcXS/Bg6EreSjbYmICM+cbXAfhJIjoGbeT6+I5/BYD3EdHxAO5a\ndhsz35hx87cAvBvANWgXCNvX+VwcOq6p7v5v4vTHS/LrRPVTsGSUCWiATK5C5vS50zPkgpOkXGbV\nMCETgjIPk4N7oDCAtzRmy7m+jAcC4/q0LOceAkoRtD8PATpZJFbxgJCMoqNnBuspS+jnfnIJ3SwV\nfsMXvvYCPPhRZ+anWVUXjZEt67GHLGaxH7JAWB4bbRTIWD5R2C7EAl2rIMyuJguvibQx981Rnicr\nuGWRl/CZhb/BSmKKJ9ftzq8k1vsaz5cWVd/iMnsehecTg/SgYt7xdB6AtwA4GcBBZr4LAJj5W0R0\nC4ADaBfmWnZbDqQ/zcy/R0Q/grbS+8e6fTGKVFwOiIhOJaIriegviOgIIno/ER2oMb7jxKVXe0AM\n0Hb7koBGzAFAUwey5MGhB6/ghi7AytsxAFq2BT7JlLXZjwLNkhwUQAftCV6QVu58rdZN2MvpQvFz\nKW4F0MwiVR2BvwHc6mEhuY80G7wxAJ3RTVIq0yBIArQ5zcoCqSSlZYkoruausO31dDTr9KWd7jzo\nK4igDZD3EbTmG+cZnv+UnZ3UA4Vvs3wn8WxMsT2J2d07UxtpsykvAT5+YEhFvHJ7S++TkrV4jj85\nFe/JhVeBiOiZAK5l5nXbofGw7v0ZaCPqaqpJd18K4NcAPJWZ7yCiXwTwSgDPHNLRWlLqi2f1njr2\noFEhF/G43K791KBRI+f70kCEmGfaS4CFZc/6MCvAJrxLCgA2ZdC350Ax2VflrcgUy9kdZXA0FQF6\nECXu+CbbArqc6VTUmmpzzWEk2vOAACit/swUtwJzK90d2dFy8pXgkebpa44vTUa3rHj+VdpAQ6TM\nzX4snyxf889di9PAUP0bn/k8vvHZz1fJEtHTABxg5hd3rBsA7CeiQ5n5LiLaB+BoANejTVsvuy1H\ndxDRx9Cu3f1cIroEwL+qua4akL6emf+MiH4GAJj5xi68X3sqprsloLH7fXKe5/lsgCILHccq6HbM\n7NQqHRGPlhPyJsjbclQpZ9oTIM1Ru3HNuQhatjPsCDh3rCLoiKyIWPYbiRvypj+1DwZ5uRPudxyO\nP/Ad+P7HfQ/O+IHT8xF0NVFWvm4zCwFyNGIlMannAVOBo4yYg2i251EEymTqstUPab1w+8hant/Z\nKlhgRLbBH/vxZSBoD1YEc3IemKlfKrRRC5hoMBe2guVDc7w12wXrsNNOwWGnneLPv/6HV5hyRHQh\ngOOY+WXd+eXMfDERfRDtGPL7AZwL4Co3djxFW/KymX+FiL4b7Wypg2ir0auoBqRPIKLD4X5L7Tzp\nU2s72FHaLosAiEA0ydM6UXSbkNHMnJ5KM4c+JQC6So7j9hSoebsLyuVA1DqfI+gkuXnQ1338Btz6\ntbEriTnKgLjZZAG1e1dtA0A5bHM8MnhSp3ulImMrQq7iKWDXbU2G58FT2u5B1a8QBvSrhhFEcZgE\n2x6o4xXHkI6gLV7F6mIRb4f2Q1mEugW33gTgq0TkCrFu7d6fA+Dyrgr7RLQV35iwLUnMfK3y+1Jm\nvrSkVwPS7wTwKQCHd4Pe/xrAE2uc2mmqL1KQANbpWtEzK3nujwmhfnvcg1d+5bIE8CmdUVtLiv5K\n0WVoK7GCWCSbAF7xHkfQxgNDKoL25yFAJxcrSY0vB6zEw46mMWPQQ6PnQMemqoVKBkXPafnqbSAV\nL72SGIUYL9r6yNf9oUJfQp4CTvwQ4OWs60x8VoTY1xoeYp69ype6Dscjg6ccq9tuUu037e1B+Ucx\nT4D8pLScZ9bQJPOHkcAyZr4BwPmraksREb0VwM+hHZtmwX8ZAGJOPx7VgPRH0a6O8v3d+UeY+eYh\nDu4Y1UZPAII0dMDrDqLotz2J5jMjlIv3hxaAbaZ+e/lsajslF9kVAF0hl02Taz+yAM69u8WInGP/\ngoeKHqCz4JzwvTj/WTePSXHr66mlZQD0WhMje+dPAqnmJwA8ksvzok9bR99azoNZgSd1NUBKHWkD\nSk6BZkq2yLN0S7yUzWXTBCC9S+gIAPuZ2ed3ieiNzPzckmJNcuO9AMDMf9i9dgdADyHrnszGC5lj\nbQsQAGn1pQFJv1LAaPiUvC5OyyQjaKNdy7G8EN2eeRBwaqwYXoZ6mUAhQ1afqb6j9pz5jG5WZ3l3\noWkAujKKTDFz0VYumrfS3VE0KiJSmVoGxfOLpU0zdW3IyX5TKW4p19TzOLKDfqcDN18aUOPA8prQ\nR7O1RWIWr1ZXy8lx6inJDZ6Pfe1eIvRzqx19rUaxJpK+G8DLuyq232Hm/z7QuR2jweluFveNKI3c\ny5HBg9AL2tn5kgHFqpS1e4UXZUa+0mYuihTgXxVBpx4efHsPmKzsBxdYSnHrSNalzE0bieMcQBdB\nnQXLeMiotZejZUXQg9LclJUfk+qOirUsOdEWpLjNNLYCcumz7ncAQLM/hqGXkQNMXfZ6DqBh8vwx\nhJwAcinno3PTRp4XgbH4aFn5Ecnp45mWTsz81K62S/Kq9pCtAemfYeZvENG9ADyDiC4D8PsA3sXM\n3xju7hpSKpKuac+CrdVXJrp27ZZ/NVFz1EcFeOWAV9vL9scZO4Y+2PbFOrEeNsaAsNlPRWMVBu/i\nCLqGmbt5lyLorK2UXxnEWEYErR0yHgRsGwLYoYBNvhvAGGQCDNnWD82z5Gx+lFrPvVI2JwbpFS1m\nspbEzHeO0asB6R8ior9AO1B+AYD9aOd6vZmI/oqZ3zam45VQbYTjot0oKhYHLoJWPBcl+rZUVO38\nkTLCv3RELPSydhOglh23Ff0Oicij6DcXebJxvfURdES5Bwoj9Z3dDSviGbq5n1Bm7LqsY9MggB4S\nRU8VQVvyubYaeS2nzaWlh5Nhv+iT88I/EBg21Lm5IIk4ibesNPrTp4Q+ejfE/LxrcS1RYZkG7Klp\nD4P0WKoB6f8A4CgAfwXghcz8IddARO9Eu7j4WlL5qU0IbGuWAGbPim/aBBZTvTjudxTgGueWnCFj\ntnsZDoE5J6d91vLyXaa4U/5Jg9k+4rbsfGjLJ2TA2XhAMsE5Zif63yGAHkQ7mMPUaW7Ba4+798bw\nUUfGWrfA8582JeRIyWld1W8gJ/xiIeOBM7KJcEg1ESlHq4MZ4Ome81n3Z/Vt8Pw64aptdw/5bi7V\ngPSXATydmb8kmUT0XWgXCV9fqr1/WgFR9Mu2eEaklQXoTLu0px4UsqneUiray1TKBedGX0P1NWNI\nilvbXnqKO2cvb27ZIcHap7g1UCZBlwwwlFGiiDyjMWmBSD4VK9pSqefG4AUAT2lb1kYZJGXSbe2k\nGd0GX+Qmx6D7Yq1eLpib3L2bY8tWW6N0gz6Ujp4HbbWtqnBsjxERnY02yM1St0mISTUg/QRmvskw\neh2AJ1fo7xzVpLsVSEQbXbgDEYGRbHfRqdWnFREjE8nmIu1k9KhtxFFlNoKusZvSkxF0yV5NijuX\nqtaUaCtG3TW6uZ9NzW9qoM6uKxKzZC3wlE25sd6Cz9l1w1PjzyWeeB6IeMGYt+SFIAs48BNtHuxi\neb3YiQZy9xnEQF3Hs8Adpq7xEAChMyHtwTHpVwE4tCDzAAD3STUmQZqIfpOZn2cBtJB5NTNfUnRz\nXSkbBRvHEYBqOQsQDBuWvBlpZ+x6nTqADvXGRJ1KPxthGwarImgaB4I5WnoEXS1URbt/HvQeJD2O\nXQK2HPiRel8WWfZ0XzsRNe+9UP1TzPxLOQEielOuPRdJ/wAR/WrBge8qtO8s1aQsgyg4butP5SIk\nSrcieu5tJMBKyZrrjqfGcXOyOnovgnpBJjXuG1yDvJaKCLrKbtn/YUViusl4mDF1KwG64mFjR8ag\nzSYrgkYY1Q4uDGv/UG9MdBOEsSFoyOjWvWdT3rEMJ/g6/c0u3e1lBM+nsSWvt+mxRqypHUXGXWRt\nR9MwU9apVLjJM9LYOqWd5OV0p6S9F0n/RoVMdh3vHEh/AOVnrT+tcGDHqGo/aUABiuTbc54BtWqY\n1k+BrZVOVaCYT4Urnu8/HWkvZf6z0Vf4PKPBNxNpa4BWbfaSnVYk3rdNViQWfa4Vv6fK39xKU9yE\nRHrbuCOrAq7kPOjMODQFgCj8MoE/BMmo0Kxp7H4NIGZtJwHSXk4sJpLlBQCsroP6z0ymuHvgi3kB\naEfpccRrdqfkIhsSjMng9e8OjOMFTfYeik5JRi3X4QDO6E4/ycx3dsuMJikJ0sz8isVd3AWUun9b\nqW3ruGTDOrZsRH4ZwFb90GFEhbWp8MhOBXg7H6N8vbaXOPGuDYt+s8MAdcxiUxUwD6SdLxJbQG4q\nqum/EEH37xXGqsfkM+aoQi6jK6ussy47OaFnrdFtprE1L+vzCgB6Dz8DENEvA3g5+pU+mYh+jZlf\nm9PbhXueDCCueAE9GHWRJ3Wpbb8ud9fu25ROb6M9NOWkT65z0eZ0vK2gD87zvMn4OiJ72vccEEue\nSCmztmP5oO0FbbH/UTScS3F3r8CXnO8Ged1UBO38rKXKh6hBEXR1FE1ZeTOKNlPciyE1Edl9RayE\nrxpwkx0lZHShV8TXOpYfmue2hhSRqRCNNsOQwNfJRiAs27uHipQcexutX2y0AaGcy/9Zc6JZngvd\n/toxKbn76tjXbqVur+uHATiLmfcz834ADwRwBhFdkNPdbJAeTA64EN6f9Y+jNqLNdFOMuFn6kosC\nJdga8hbQOR+WQTVYxomTnO7YCDpqynSS9Xv5d4T1KRIbeCdOgab1YBBFZ+4BQvLYEjT6WhAxzPS0\n5XOGZ4E7xS+W1ygfFFKRayTr7HTvYszYlBU2cztaBXOiHQ8xr4sopg90ecHX7qV/A+ACZr7eMZj5\nywB+HsB5OcWaKVi7l6rTw+2faEcrFv8P1lin43fAGN6HBshb460psLVsi2jclNE81ueZfkQEbfoY\n6FgPB0Z7LoIu+ZXyR5PRzqnvJNIZeDdYZgQ9mDJAZjYZ0aqJlQVQ08dktJNAAB2tkfSl74d0nxIs\nvW7fHhSJ6XY5Dq1t6THqBE+OSwfTmsRe0v10KHFtjeBBgaYC4HA6FJnzpfU+0AGvyfD8Zh6qr8gH\nbkO2uXBsKrqFme/WTGZmIjqYU6wCaSK6P4ADAP4cwIl6MHxdqbpwDPCrhlEH2ADS0adOk3JiQwx3\noJ4Cy0txJtoSaeTiVpX6GkrAqHSS+y8HchzraoCW4Lyd8NlKG6eyAbo9krEeVGwTowC68ve16nnQ\nZK7eVS4Sa11QAJwqFmuaWD6wJ0FT6SbS8wFAWyBtPThkx6cNHVcYBgfw5EHV8zpdTi100vR2OQB0\nCIAWPKCv8g7ANt5Mw5zDTJVznVNyGqAVWLtr2nbHM01BcovKxzPze0VbFoeLz01E9AwikgayAAAg\nAElEQVS0VdwvArAF4DeI6OfG+bliGpVGyQC0JW8CaIV81udCRJySjdp1VFywPTDzkPgAhYxxkhAv\n9l/zuVV1Um1kKbQ+Ke4lUdVYuQbrCrNTosOg8X3E7qdULX6Cx6m2MSR9sj7qof3QFL/8RFe82GsX\n033FLljnOCYRPQKZhUyAuuTGDwE4FcBnmfkuZv4ZAN8/1tOVUjVIt9GbHeHGcgCC4rBeDyE+iIg7\nWUwWHCPBTxwDoT0tF7RV2FbXXl0klmszIuxkkVjqoaPkUwm/ec2LxJZJ5g3aiqwNVg7IUhF1ZE9E\nwh5MjCha2IqnbIl+pF3RNwMq1a18k3LKRK/b62t7cs0N2eYLs1z0K20LW5LPPrpGnLLWckN4pHgw\neDl77c2rHYkeC/BDyX0IY1+7l/4EwO1EtA3g4QBAROcA+F0A780p1qS7b2TmbfUPvJ0S3pUk/6tM\nkMjp6mi01JcGqELfWrcGS0op7pJ8Uq6i30CGzcN0/yMelWtVsnLLf0Rf6TSrbHMdQPdtIchF/FQX\nJO/+kufYwq5rM8GeVFsIpqGMwbP6kA8MpPUlL/WuZF3qGg6AHfiJ6yUE62NL/Sglba3ZPYaXWpfb\n0m309Yj3KWl3R8OL0FsBfLA7vhMAmPkKAKeXFGtA+juI6GcB3JuIvgfAuQCOGenoSmnQmLQ5ngwT\nSEnrGJFzJOvbjX6SY9MxoGevKfBH+abtaX9yka606ZsSfmjALdqN5Sx/s4VrgTwrViaCln6WaMBv\naSe2m+wxkCxmxJK8qjW5UzpkyEZukmqjUMwCWunvEOCwANr7oK7HMMzCRlCxjfg8iJwFcIaROPV2\nhf1gHFnp+6lVeoxZuix56P3Kyzn/pK9KbmqQ3qPEzHcB+KzVRkRvZuZnp3RrQPoSAL8J4Me61x8D\neG6NY0R0Atolz74G4HAAxwK4iJlvIqItABcDeAWAhzLzZ4XeSQDeCOBGACcAuNiVrufaIhoE0uJA\n3evLWzsOkU/4lQPQTi+9GlmEVl2uowCkRto2TkVL+1YWwETA0O42YE7uSH0/ygd7kRNL3gD1RQF6\nyG8IO5fijlPVKcBb/C4cAHSxD8q0BUZtkK5zSEW8hg3rYULrpxRyukmfYpbeWpIhgDngxXLmw0ow\npCBkMpei5TinNwHt8nHlpRARHYV2XPonADwW7Zj0eJBm5lsAPE11UhtJnwbgOmZ+eaf3GrS7glwI\n4H9Fu0f14YbemwG8hZk/QETnod2z+pyKtnGkA7BU9GkC7gD5ZP8GQEf9VABapDSgjyIlwDhoUh+G\nbx7xn7kM/7Imln+32LgisaUQY63Ds0VdW+fo04igB+lMQXsUpInowWhB+ccBfB+AT6Adp34ygGwh\ndu0UrFPQRq2u0Ox5AH66pNftkXmlYF0H4Ce7trd1toOfRfcA8FgAj+9YVwB4HxEdD+CuVBsz31hz\nLaGD+r2PMAOnzFR4GEHXR7kpu6lj2AVtyt+QX+hDRNCck/PHccRt9xX7UlzqM/psjWi4qDtBBK37\nKtD0AD3w7lkrXp3qLsjLtLKlK1LQ6h8+jqKp+xOkjkWkLFPX4sUBT8jBbuvnOovItZHzpqHshpGn\nnB8dTKVyY8NAep7yAJ5OT7vxZWuudVIneOeM3LQouocj6SvR5jf/HYAnMvNXRduHc4pFkCait6NN\nc1+H/u52/3F+4jwAbynInAzgYJfDBzN/i4huAXAAwDczbcNBGojv17mIMxdx1/aRG4N1/Bq7tcAc\n2C2Ave7fGOOt8nOM/06xBhg5eVLR/26JoBMomwXfDOBqnk7xptp0MZbnkcETbVJHjTmzBOpUwZdu\nawxelOKmYIOMSK6xeeaCJX6DCgHaQAeS8fxmxw/Bj+ICrhQQK+A1FzGxCsKkrrGrVnJhE9MuT78L\n1t6lYwE8Em2QeRkR/SPaqc1XM3O2ELsmkj4LwAEWYQ0RPXWoh0T0TADXMvP7h+qOptL9uKYoTNrR\nETdQEeXm2gy+FZlX6hQj+NL4c+RvxQNF7jwlb4yF1+vmRBIPDhNE0EcevR8XXPoEHL7/MHzfTz58\npUVi2bW4c5Gx1k1FzgrAzSlSKZ4cCw+aMn3JSzD5hWuLxpT742CqVcAL/bOuJ1k4RlIekX0L7APg\nDfzr2iyety8BvP9syxGz5nFBjjDFQ2xAezSS7lYb+4vu5eq1fhbAO4nob5j5KSndGpC+GsCRAG6T\nfQ5xsFtc/AAzv7hC/AYA+4noUGa+i4j2ATgawPVo092ptog+/5U/98dH7z+AY448YPuXTb92Byqo\nLG8Bqc8zACoAqFikZujUySXSyEmfOe9zoCSOfXeZay98LmYld9RVZQQ9QZHYkUfvx6uveBk++7Ev\n4FN/9Rm87zf/CF/4+A1VunU0AMydfOEBIDsHegK9CMBDo/a7IRd9IxHYt2+s20h/4xTxWMoqjA90\nNeBpH1PPTKWPLvOsJfXlFOHAf6sP85xDu8rHOz//Odz5hc+tprp7j4I0ADe0+zC049KP7Y7/BsC1\nOb0akP6/AHyaiK5Dm24mtOnud1U6diGA45j5Zd355cx8cUqemW8mog92F/F+tFO+rnJjzrk2Taec\n8Kiyg1nAQnhe0rFkc/3V6mT7WRL4lFLIUZP+gCpocPFbyaXa/pd3Z3AAfc2fXYvfvuT3lma3pRRY\nVerU3GBTafBshO14JM5h6IioNRX9JtPoIhpNpcCt9DZpeRhpbc2TfKsvBOlunTr2gK83wXBymXWy\nGQYvlZ7OyEVzrxujX20vke4+7P73xz1OO8Xzvv7BKzAV7dUxaSL6XbTgfBfaNPflAK5g5tuyiqgD\n6TcBeCmALwC+VLN2CtYjO/2vEtFFHfvWru37ADy1s/lSInoPM/+/ncxzAFzeVW+fiLYaHBVtYf+1\nhT9DU9uRjo4UE7ZTvNoIOgXUuT5EezZCTUXQWk72a7SzfnDIpbgjlyseYHLFYkXlbOdFkf33vucw\ngB4UhVJWPhnRptLIlm4RjCnW8fyEbiYFThJIU/2nAN3LCD3rOix7wbnFQ9iv9sWDXNvuU9FCR67x\n7Xnu3LU7kOwEfTQsuo3W/VYgG8gBYbSr5GX7sEKy2M5uotR0XiI6DMClaHHuGAD3YebHdm2jpvkO\nmgIc0pcBfAztjKY/BfDXbgiZiLaszTcc1YD0/2Dmd0gGEVVtsMHMH071wcwfBfBRAP/WaLsBwPkJ\nvWTb0mjI014AyhUAXeqjODZb61MG2JP2RvgbtVc8lCxMA7MXS6JHnv8I3PSPt0wQQW8yuef6mZZB\nxCF4zwSg3e7Rms776wB+l5n/DvCBoaOx03xHTQF2Q71EdBzaiPqC7kH4arTbWD45pVsD0n9LRC9H\n+yF8s+NVTcHacaqOpJWOOg/+J7KV0IVj11fHGrZ7FaejZouWUSSWHQvmqD25olg20k9E+cY1DKKR\nn1OO9t/7nrjlf9460qEpaAV3a6sLs9uCL0EUXZb1065qr1FEhCVi5UOUIAoib0M3xauJRgmDfI3k\nVDTu0+eyzfI9+dGr3//U+egJzDPzbwNwY77ojg9DO933E0T0RAD70S7KhbHTfHNttVOAmfl/Avgd\nAL/T+fu9aDPCSaoB6ecB+HsAjxK8sVOwVkvVPwiOViMP08/KWKpoq7LQqxqcqwvREv4hAZyRPa7v\nV8uz7kP4UgHQ5bnQBs+zSsBeygzU3zEe/Kgz8OQXno9Lz39Ntc60pFLHE3WRHp+u9MVKVSfkOGin\ncNqVtAf1zcmKZ9mnk5NpbOFyMH1KgVjwaG4AagTGwgZb6Jt62DE+yqQchdcdjXNbqXJX0R3Z4/h8\nBenuFY5JH0CLU9vM/GIieiiAPyeiB2D8NN+FpgAT0SEAHtCdfoaZvw3go13dVpJqQPqNzHyp6uyC\nCr2dp7E/CAuUSrZzwCt1xkSHRT0jCi7Zs0+GyZmqlb6MSusP9GF4BybJedCf/KvPVOvlqRRNVjID\noNCAqsAzN20pKuAiBMAWgKwlK95TwKz7SBWIyXbpq9lHr8uBPS3TnrPSAZEowpJ2HOD1vL5wDN6m\nNTdZvycLxFJ61gIoufnSco51YsONQE/3Je00uy+STtCRXW/vAQBmvoaI7gDwgwD+eWVedEREZwF4\nH4Dj0X4DXyGin2bmjzPzp3O6NcuCXmqwDx3j6NqRAor66U/6PAFMRkRIllwkWxlB675TEXQgJ20Y\nkW4uFa7a030k/hNr2yv4+WKxAg3QHbxQSVV0S0U5s1CsglfUyxSOkYxepa+aRwCoUecUF6iZfSUA\nGgWeBdr+OMETldvsz7Ud+Q5RoCXmOgt7QcTtgL8RuhqEK3n+FQC09Ct8j3iw5cwFUiyeA+ian+8K\n6Y7rP4c7rv/cGNUvd++yIOsuAIdh/DTfQVOAFf0agKcz818S0ZsAvLJ7PaOkmARpIvp3AN6A7klE\nNqFNI7y9wrHNIGOc2jw2dRfsq1anSi55MkwuG9QvEkFToj0F3vmuFqV5Le6paM2QIEcOxEq8VdGk\n/RIm/6caaP6Ik++PI07uR1dvuvKDGWnRDfM/EdGH0Q7T/nFXsHUcgI8sMs13yBRgRZ9n5r/sjomZ\nv0JEX6m5llwk/RW0Tw63ohtwF/S8GuM7TjXgxYlVxiTPGhetim5Rt7VkTVtlBN2y7Mh3cJGY2Z/R\nR05e+2r52HPzNkuizHkbOx5BA1V3WVPEipBLdlLRbHhsbjup091Jm4bd1Bi0Nf0pGIuui6KtlDUH\nOq0p/2uXUTREf1IuiKLR++nlw48hXH2sMlpN8KLItynLBDzps/9OOI7SvQ4LO0IO00fSU4xJZ6bz\nXgDgNUT0o2jHoZ/CzC7VPXaab/UUYEX3JqLDmfnOzudTAByoUUyCNDO/uTP2vzPzPzo+EZ3YObr2\nNG6etAbDUnsq1Y36TTdq07zW+bKLxHL9WinuyEb586mu5B5cLLacO8CkAJ0snBJgWaOnwDHQbdQC\nzFaaWOsE9gxw9Ha6l0qBkwRnK2Vt+BynnQs6kpcqKlMLmfQArezJd7F+dzAe3YT+heDdvnOjdND9\nuykdJptngWj4eThdGPZinrXIiea5cejIByc3JU0A0qnpvN103ScldG7AiGm+C0wB/g8A/oSIfgLA\nQwH8GYAn1ijWLKf+K+r8gV2Hm0ssXwaIDdULZDKp25Ku009VTafs2icZOYNZvPaMT6N8zTBr5UbQ\nrkhxT3ojncg4JU9m6ohpwK94WR/h/L2shJj5Gmb+EWa+A8CPM/MBZr66Rjc3Jn3f7vDe3Sor7hu8\nbjF3V0hDiouyRV81Ea0RuVdHyJX9W6ntnH+5CFrLRf1y0F4V/RY+76yNlA9adwwWV/4OzvrhB+0O\ngK6O3MfYN2wv1J8RkYOxU4Cw0KNczWcvI+1lEal3zRe02KPqBGGuor22LCgRPcQtpuKImW9RMg9j\n5o+lbOTGpK/s3o9BOEf6TgDvHubqmtOYYq1FdYfqjInMazpbRgS9KC0UQS+PnvSCx+Gtv/K76wvQ\nu5IsQN7hiC3V/RQAuypSfg9alYzkwcT/ZHsMpAE8HcDfFWR+Ae2SoSblxqS/CwCI6LnM/MZR7q07\n6ehsTDTdRatktZl6mf5Suqlx75SujqCTdi2bHH0uo1YDK/lcGUFX9bGkYrF73vueuOV/fr1afjU0\nEDXGRL0+QiSDpwRrisk8zxsy+2MplxzLVuPLSi600Rpn2W007t4f6wVJWPFDO6GMn49s6qbHns1x\nZPUy19O2dGDou+IvqSe8lEVioW2nN4P0kukh3eZUKWIA/wrAs1MCNfOkdy9A19ygNVCx/xPbiNqQ\n3k860pXAmOkjkg/T1FUrdNUWiVkgF6S4VVvumjIPA1UbZ2SYS9lAo0AXvvYCHHrYPnxqyGIlgwDR\nADLPToChpmgOs9LNVXOrYrKgotuBYa5YSwI0keGz6CPQUfa69iqA9mBX4nU2o0Iv8p9ZOOeZFED1\nFePhXGbBQy8fLBgibPn/JguMGzJ40gfVh5SDYU/zgBZgm7B/XxCm5PvCMe5lpl7IZG/SkwHcYxED\nNSuO7V6q+c1ZkWTOoBn51diVpgt6Q8fSa9PFZtMIP2s+s2WkwQtdLIsufO0FeMijz8Ql51yGOw7e\nuUTLBRA3m20gL3eVEMo9SEiAjnhK0Kr2ln2YIGvIW+0ZgI7k9ANExFOvgBcCsQZZLWdGuI0COwN4\na3jQAC3lYAOqu5Z4uhWi69Lgb/kcVn1zb29C2mtj0t1a3QvRhoP00LRp4dz9jpPRacFOSb7gV/3c\nZAPoc6lw3V7hi8kzsgqLTLfq2yr9GdB+n1NPwH3ufzwecd5D8aDvPw2XnHMZDt5ye96mo6oImqrk\nxq4sFujmImh1vmgEHfnsgVKBbQKgh0TQXl5F5FGK2wMP2cfCRrhet+jHA1+fVg/S2UouWvd7EK93\nKebFEbcFwNG5MaWqt8OBTLBOd/DiyUF6D6a7F6bNBukxlASpJdubjJYRQaf0a4YPah+MqplDjRTJ\nTbP67F9/DrfdfPswgK6iwp3ObLaAuaarhNCyI+hUHxqgc3L+2OAF9jTPsof+BYTn8gEjakMIniDF\njz+C5DiykEENT/FletwGTcNvZSeK5qGiZd2vnjMdyBHmMen1o80G6aEp18L4LdXIynM22nLy7jgX\nQVu6Oj1dLBLLR9DJNblLvJTPmb5yxV9TjEXf76yTF5tmVRVFl+WWEkFb7Ym2RfrLprhzvqR4KbJA\nzTfU8Cx7Aqg76v+Tc58jQvDq3qIdrgio8iUhxrqPlDkD9K0KbrOqO/WgEMnNCLqOtNkgXaKKIqzs\nlpVS3qziTtjXdkrAHPWl+smBc+SLDdDVK4kV5Kq3ngwFlHhGvpjmTnYCADj1od+Fq//wmnma1aqI\n2Y7QZ1pDIkwd6s7PAcNpb4O0pmQRlhco6Fd31PdXKz62EGsVKe5auSGXMPp7yHfywO9/AO78l28M\ncGSm5RNjBup1pBUg6AzSg2mzQXoowOjIOWUnlXIekhZORL3FjSesyupCoVuy75oIegAvm54eGhFP\nQL/w6p/DaQ+7Hy4557KV9z2TpBmg15PmSHodabNBegiN/fEUo29LftFfag60Y5Fx7UuMoEc7sTw6\n7Ih74Pznnocnn3jhkovEZsqSOSY9R9LrSXMkvY602SA9sNI4ObXK4ulotVY3AdLZYq3adHepMEu1\nLzOKLvpUoZtdnztTYFblExHu/tbdqwNocyx2D9L8Ocw000K00SBdTK1Upbb9n/hcg2dVWrxUZNX9\niYA2M45dBPQQoOuLxPyfohxn5QxeqlhsLECvFc2RoicB0GzwLLlAVlHuF2D86rN6Q2wNkhnx1Zd8\nHWahbIt36je6W/6F14g2GqQHU3E8OCUz1GZWYUT6PGGnghXZqlHQY9FJuWpmsWl3/Xdnbn61U4xK\n98/SvORcmzXdyHIgOUfZmH6l7al50Kz7Ls2N9m3wLw5khd/ahrQFLad5iFblCqY5NTEvmDONUFdu\nN8lClpV+ch600Y/cpzqap01AtDiJXkmMEC524u2zkOmOJ14adH50HU6bDdJjUrI1U59qIuaM3VHb\nPg5Jd4+dZjWQN2rjjZSNRQB6FUVoQ1O2ZrQIY75yAuxK86O1TGa+crjKmJLRgCZ9Um3m/GxzfnHi\nenz/CV3Lbm4xE20jWsTEkjOAGhKg+8+FA58RHos+AxD19igAcVM/eKiI+3GgLP2L7On30kNIJMfp\na5uCdtOz9prQZoP0MimZN6qLNsf1UQNgRSMjIuhF5erERsvPtMtpHg5YT5r/EdeRNhukF0lNl8ZU\ns4Ve6fHj7OphAS8xSmWNmWsdw/cdjaLHjikvMUK+572OWJqtPC0BfEomhqS6KQrdMp2piDsVOUfR\nbvfHipKJwDoqTy0TCoi0eP8epMpl1KpT3L6//hpY+Gat222uiQ11rj6imi0oLZ71zlZflj1Y7Zzu\nF3orylY+lGX1junT3fNzwGDabJAuEbsnevFkz/JYy0g99DJBYVYo78CMQP3Yre5D84K5z+IOUare\nDq5NmDLbFKBXFpMxMyiHItpMwr/8nOrEA4opVwbFI4/Zj1d+4EX4r7/1R0XZgKpT3JSWJdhLcqb0\nFDiaKe5cmlvrBvaUrtza0Ss1gc6gzTRSvkofkgAt9otO2XW8RvI60Ol4Hry7tn6ryt5ev5tV19bI\n/uDl+3Hcjqm2qAQh3uHK6WqwbWBsgkF+/DgnF24t6a5L8RqhC4Ont6RsBEBr3pQ0g/Rg2tsgDSBA\nM8ljSyahHwGdEXlKUGRbpnsqMOxL2wkfki2JfhZIcScLxTJejGmq+4/Oyxx5zH689kMvx9988O/w\njpe8u8LeUBp7VzP0SqaGRNA546ZoCFKm/SHj8gMj6OjYct/wT4Kyj0q1DQm+lt1UX4rn/7sVKGd1\nU5+pBPVMnyl7wZ3GAXlSj7PXFfw0ZpBeO9pskB4LRBoUxxR6IREtmlGwaCxWmFfocKrvJae3tXxN\nhC9tLQzQeZIA/dsv/M8L20vS4DubAXgSpGr7scAPKvot6Zb8kvZrr7PYvwHeQV+IQbUIMPFDCJuf\nsQGuRGnAVee6SMz4b0yDq0FRQZh6yAjsK3tWMZn5EOLlOOJJufZ3s207OtOO0WaD9BDKgmdKZxmP\nhWNsFMA/qzrRtZniYyPoxWllAJ2jqaOSnaJBDyWWbN0whe8rJzo29MuCPuXlDFtsgKY1pSufrciA\nrOblznO87LVMH+bOY9LDabNBemg18tDoWfHqoleZSs/0V1wMJM2rXqzEolH2LP6ICNoPA1R8b5lr\nWBigl5Hz85HJSPWqyLfsQ6GT4Ta1btGEBchDI/JQPoo6q2zYnsXp88RDQRWw9kJVkXmija3L1jw5\ndcq9SxuZrrI+zenutaMNB+lSuxMg1AMmB3r+KAIqYTNIn+t+dN/dnxLwGXJpMO3+87a3kfwvDIrZ\nCg8egQ8FP7WNJECnwX0IrUUEnSQrDYy6NPdQQK2xm+2yQnfBPkbbTUbBS/KlJnpeJqX+JUfqVbdL\nuRVd8xxJD6fNBulqGhtlsudHWqWx5SSPE/+dtXKWqhxnyl1fOB6VBei0kVFNlQJFuujyn8fHr/rU\nGgI00F/fpubBl0QDsuEzzbTptNkgvcj4qxVNj0kjVxSYVcstMl95wLzmwUViGaorEhtAhe/0yKP3\n489//8NL6mwF5FP8mCYq3XEaOSbNvKGfxzrTCsLcOZIeTJsN0ovSmEiyKgqu1bWAtdaPBR5QijoT\ny+812ujIcRde3JokPIgTY9u7mKZIdxPRFoCLAbwCwEOZ+bNEdAKAVwP4GoDDARwL4CJmvqnTOQnA\nGwHcCOAEABcz8/WLtE1FzZTGd5xc9Ft6peQ1z4uxfwUylh3NS/kXyVn2JEv0v8jnEjUlIm7Dh6zP\nQ32ZkTxPS5lJsC60vshD2Plx01UPiYc9T0y84MumnwfwV2jB2NFpAK5j5l9m5osA3ADg34v2NwN4\nOzM/G8BbAbxtCW2T0BxJSxoVVdaOIaf0K5nLvnEsZYrVIIGJdPcAue9qV6Z/F5yCNdMKaXemu5n5\ntwGARLUjM18J4Eohdh2AMzq5YwA8FsDju7YrALyPiI4HcNeYNma+cflX1tIM0kAcOUfNmfFclueV\nY9KpaDQwaPRR9MXQLcmV7Kb+qQrRb3m6lXG9OdqoSHIvkQXIM0CvJ6mZJptF5wF4S3d8MoCDzHwX\nADDzt4joFgAHAHxzZNsM0qNocLQYprSL9hh5cLV02eBJg0YfdYVcwwE6aXcBQJxkutWqAXpXR667\ngeZIej1p+v+znRhKIKJnAriWmd+/+t4XpxmkB9usZo7XHer2FEVii350k6bHZ9rdNAP0etIKIumB\n5g/+4+dw8J8+N7o7InoagAPM/GLBvgHAfiI6lJnvIqJ9AI4GcD3alPaYtslos0G6RGNT24FuOoUM\nK6oM5BZIbZt9LBhBp2yY/Mxnt1sj6MG0QrCpXje7wDQX/egWS1lwBS9ni52c7stapYy0fPviYAct\noeM20yBhSK76Reh303J8knynZl8HA35nKn8udYFBG2yw4llbUGrdSAdCF2G/Xjaww6I/lxWSL83j\njsepj2VpRAP/p4864RQcdcIp/vzGv/1gfV9EFwI4jplf1p1fzswXM/PNRPRBtOPL7wdwLoCr3Ljy\n2LapaG+D9BAaE0EP1an9/S6Qxq+TH9wwQGTdgbeWCitiDWks4l6uLwtwE8ZLAF3aXKPGDwGQxd2v\n9AYbGeAK5QgR4Gu5AJQUwDWqP+NlrsUNGNtNqpf2WwCtua90o3QFTy4Pam5fafXvt6CUPEsOPTi7\nj5MA2unS9hFERN8H4KloP+aXEtF7ANwE4E0AvkpEF3Witwq15wC4nIjOA3AigAuX0DYJbTZIV4JT\nddGUVSxlRbJWtyndiJXyZcD48ZDpVRlfwj7SuusSQR917JE46fQT8Y3bvzFKv34MWoGL2WShjdLR\n4ONPpYylZwCcNKnXvLai5P6uHOK41Y+1jrgG4e69entKK4KGoSN4UdTodALdvpm1sAM6J+eibQng\nEvwgfIt8dH2Idwme0scIwHu7OgMQ2YuumUN7GvSN62DEOpC8Loom7ecUNMUIJPNHAXwUwL9VTUl8\nY+YbAJy/zLapaKNBevA84pr0colnpsQLPFSmtmvblmE/aK8A/GUA9ALp7aOOPRKvueJXceX//RF8\n/C8+NdpOmQzQCpoyd7maLSR1mwXYxrnv17MKut5+rm0igI586n0PtpckJadAFQijSRbgF/CkrQQK\nsbKtN9qQKXQdvXtd0UWQHheyKZ6lGwF1CfzBkW4gK/8HTXuc+HSWR7swUN9x2miQHkVj0tpDdYf8\nUKcel10kPV3tWq0gDTHqyQH01X/yt3jHi981WH9asgCwRm3E7XLKO6wcI850H317zMa1FBy1xqKl\natXmGwbYaxkNUlqWjMi41K+hH4Cw5ZN6sDBtC7l4P+yEzWQ/4sE5iMwJk+8nPW71rqQAACAASURB\nVIP0YNrbIJ2dUiWYVVOgErqWnGctKXrOFJNVF8KZtjIRdDFyTtuo06sjIsK//9OXLg7QU063qoyg\nzTR30TRpxnBfUrZSOgm5+m+QUX6iKDzcZK+zAOK6PQXQOfekbg5YA17lA9tKePHVEfGk/wYzjaO9\nDdLAYpGzKb6EyHPsymeD5Ec3LhZ9L5kOPWwf7vvA78RFD79kZX3OZFN9HmRGgvWkcZmsQT3MkfRg\n2myQ3h4SxQ0tzPIn+Qg3CnIL/YyJrlV7uY9MW+JzqNrNqlBglvVpJJ35g6fjjtvuWMjGTMsh85s0\nQ7OaSHoRJ9iOmGcq0AoQdAbpwbTZIF2isYViZmo7IeebauSN9PgAncFbTBZS05MUhyX7Hk5nP+ZM\nXPLO5+KyJ7x+YVtrRaNzjolxWMoy4z7NinLbNzZ4lm4gJ8e2idLTmeT4a6cbFGl5OQqmKwVFZBB2\nTN+Vj7DHfEvzpK35z3GVtX1t5tzpgCf2q48+l/ZKel02+8iNUdMKCsZ8lzNID6a9DdIA6sdMK5lD\nf4SrSG17vWpmdfMIwaXQ2Y85Ey9618W47Amvx7VX/cOEPaXGaQfqlMZTm8Zuz1V4B4Vc1J9H8sKG\nbLds6zaSNizbCOXMam7V3qDnBW2wdRr01dYSgLWOaGPF0w8CwTzoRuogkPVyjQG6BHv+sjGXOpJr\nbLvchH173cbQlXadnrTr5kz7OdFo51E3DDQtOKNhUMMtUDeMZkbRtaPNBulFlsusLeDKyBWj50Wm\nfOX6sHTMCHqB1HaFnaJPA+moY4/Ez7/yKThi/+E4+8e+ezxAV0eqlJVdZLqVqTt0upXZj+GzBtdO\njySgantyepQx3SqQtwC67zhsTz0sSFuuvXvnSE73Ecqx5ilA78EzBv7klC6EumzYs6JoeU1RBJ7Q\nlQ8TyT6EnYhHaFca83xW7x1AE3fvkodpaX4GGEybvZ80uOJVqW42lOQsm9y/htAYvaxfuyuCdtOs\ntr99N/77H30Mv/KYSyeOoGdaDq3RXXmNXFlPmhqh0S9yNvK1F2mOpLW8pWJFjLVTqgLblVFv1Efc\nPmr1sIrIl3Mrj0W2VhdBv+aKX8XVf3wN3vGSdy9kq44SNyuTnYum5fGAyLkqxa3fnZyMgMU7KVtW\nyjuYCy0iUCXPVv8pXRIrizU93/O8by6SFf00YXuYwpbHqYiYgqU3GQjSxnHau+cBYTpaL+Wpl+WU\nuqY9Sy6VAvc+cygX6HLIcyntIM0tomnJ615tihs+3d0022iaiZFw6nUfNpA2G6RrqbaoykghL2ez\nikxbbWGYlB0A0MOLw0qCJb1htBSAHlSIRVn5YppamNH8QSnulK63K8HV0rWBPkpxZ8ehUz6RWP+6\nQjc3vu1BOPSlH5sl1Y4e7CEBmgSAShsCtJ18447h7QVpbISAKceuo7SzIedkcwANCa4I5WABuZKP\nARrVAE1+HBotUBOjadrX1Gt379VoeBGaQdpRbUp46I9slYVhQMG/1EPD0jpYKq0+gp5p6WQ+8DB6\n5J1ppplytNkgXV04ZsmPSG3nplSVfFokte2Pc+0D7VbaqPJrBPmVxHYDQJtLX84EYP5sZgppjqQH\n04aD9BIVam0tFAWP1C2qLeG6Vvzfte8e+3Dyg3bDSmJzVDic5s9rrxJNvDT4JtJmg3SJchFipoBq\n0HaSI4vJqsafs+PHheIwZEWEnRpBS2cx+u4fOh3/ctudS7E10w7SuqS752ep9aA5kh5Mmw3SVYBh\npLUjMxXp5sq50yWfRhWiRe0Vqe1lF4iZuuNoI1cSK6V8K+dIe6QpAY6hYhaD5fxzVdhaV4vKucAw\n5HzhVtjG2jchH/fv7MjPSfDccdfUbzmpfJD9ioIyKZtccayWRwN5gV+cXJmslR+wupg87uZAh19z\nXzzmrn4emVg/2myQHvPYNgZnxkz1GksbmNqWtLqVxIAs0mVvVgaIWsAVtCdAuGq6VdenWeGt2smw\nIftJ9Rcs+mHwUn4LHY70DL8CftiHXspT6/TTqywe0m2u+hmIpz2pY11VDcBeGczgyWpvq59IPnWu\n3iPZQauLteckK7upr+7uq7rb6Vdbc3X32tGGg3SBhq61bellCr5MnaGFYYFuwZdFwHUHU9uOlgLQ\nQ0OBodOt4nAkBsaUfg48Lb0U4Gb7TdjTAG09DJjtGR3ZTu0KZhzYs/xU16bBW157JAdbzoN8LG+v\nGiaA3eJlfAnaI572KXyV1vJOyZV5MqLm6J0ahrW6WDAFi4CGpp+CNc+THk57G6SB1UTOi+oBBT+X\n9cPfKxH0TFOQ+euZ86czCZoj6eG02SBdu1VlR6vYRjLbT6RbaG8PEs0TFocFeovTrkxxByyrTUW0\nuRR3YIZElCZCNhm9yVRxSl73Y6Wxod6FTBARp/wXOlY0yVJO2qN+9TC5chigdrNqRArdLVKiIlB2\ncq5PsUqZlca2olFrhbCUTEpOL1SSSoebfTRdNKxT2k13rTWrixHCRUvce3J1sX7xkq1uY42WN5df\nrxttNkgXaFCRVk1hWMU86eWltlNCFQC9BsVh97zXEXjIo8/Evb7jKDzjsifvfIqbkEhv+8aIJXlm\najuV7lZt4YYZ0q4EVqUv21O+5MagQeaqYXFhlgHuEsxlm7UKmdRz8n6sWMuJ42A3KHWNARhq4Fdy\njewX/Upi7nqtsWNlLxoLliArHx4EMEdLgmbGr62xaQg/vT0H5k5HgrH7/AauLtYIgN5qtqffBWuO\npAfTngbpIq16tTBvY3TjALGd+29xK4nddvPtuP2W2/GKn34dPvnhT0/c60Agz+mNNTWWzP5GODHk\nYaYCoM2x6lyfHqy5oBMdGL4V/C/JkwDrGl0hG0TBNT7RgP82w0+TZ/rJ6fYiueruuXBs3WijQbp6\nRa1eoXyc0xnrwwKrhpl9FCPonUtt7+hSn4PHRynWUVHrwn1HN3odyWoeGX71YElSLpXi1v127f5b\nrgDouJK7NxgVjwWASCFokUpxe3lDP5AL94iOolRxjUGhFhSPDLmM3TgVTvn+rbbgmM0+dBuC4jAR\nUeuHCFkwJree7M77F4JiMXc8fSQ9o/RQ2miQHkw7URDmbSwoUO3CzkfQqwXoDKBmsdZoLGFz7Ri0\nBliSfAGipp4DX6VvjhmngTQ7Vp2KllNp7AAkUvZ6d4M+Il0EL1ZgbAFlAHxq6pS1s5W5O5UFxtZ0\nrcboNzHdKgJR1R71IaZWWfYsmXAjDdeHm3IFAcgtL0x1t+ntrW4s2gH4TOtFM0gDyK38tfS1tgPd\nkkz5H2aSrSUDneXR//b6p+Pjf/GpJQC0BKka8bRwehw6oWfwyAI/S9YcN87L1fIoJyclcv6N4hXs\nxR4i/vJybUPk9edYybNsF93IyE1AduW8wTW/qlguxZv6cuZngOG02SC97DHlZWwj6c9Lcgumtivt\n5XWWS/uPvieu+i8fXYIlxsrujjNVU/CroegAPuWc+eqyz60F3aJc5U9m4V8/xTZqQTY7Tp5sU3YW\nuPbJaQbpwdSURXYxuQi55jXG5mB/xKsouAw7lfZWQGc/5kyc/r2n4kuf+ccV9jrmziTzr2nW5GT2\nV+mETpOnZOT7IiSzAVEKXANIIVINdI32nNzIS/GPsTLFPNRIwp8IdK1rM3Q5wc/b4OA8Hi1x6Wzu\nVYjb9HjC7LKp6270ay/SZkfStTR0dbGguVa3tv8R6fOB9so6yyU5D/rLn10GSA+4lSyryKuU5l42\nVdo2fagF4GUCdedLf/vPSgZvVlMgU/PAUvtQE4zn92IcDTmkbNZ1swjPjrpreak0NovzHpydGVlU\nNikNXLuilojofAC/AODTAO4P4P9k5iuI6CQAbwRwI4ATAFzMzNd3OqPaVk0zSJdo0nW2BwgPdmM9\nHjunWahkr6a71/u6bXBR4aEHgfW9jpl2Jb0DwI8x88eI6HsAfADAcQDeDOAtzPwBIjoPwNsAnNPp\njG1bKW02SC8EsOmUdnllslq/8oLVq4YNtGvrLJ+mW0ls4KBbqomMcMmMtKh8LM+tCNWcAkWqP5cq\npsS58NnxU1XdJPQNW2zKSbu9fyx9UP0GC400mqf7Qx+1Bv31vOTmGUC3AhmET+jbieJqaGgZldJ2\n75mVwUxdIS9ly/Y4ko+ru0MZNCz65LCqO1ptzC1e0kXG3UImfWX3tlhZjLElNtXYarZxSLONrak3\nfJ7udvNPAI7vjo8HsE1ExwB4LIDHd/wrALyPiI4HcNeYNma+cbIrSNBmg/RQGrNVpdZdEKDHF4bV\nKlg6y6N73usInP2YM3Hvf30vPO0VT9r1K4n1pgXwltLhSiZdyd0BW7K6WwCpaY+Apol1tU5q6pW1\nQpila443K93GsgcBtgKE5WcRgGDfVw9ech41CQDTcgrULaCPQLq3F03pMoHWmA5mySmQD8Bc76bV\nGPb8NXG/+pgHZE6CdLS6WNMv9elWF9tSq4ttNdsepPdt3b2bd8H6aQDv7NLeD+vOTwZwkJnvAgBm\n/hYR3QLgAIBvjmzbLJAmohMAvBrA1wAcDuBYABcx801Gzv/5zHxdp/chAA8Spl7HzG/o2qYdK1hJ\nenszU9tHHXskXvOhX8Vt/3wQB2/5lxWtJDbTniAHRjPFtJsqqgbeX2+9+fO49eYvZGWI6DC06e2n\nMPPVRPRQAK8H8IKxbq4TTR1JnwbgOmZ+OQAQ0WsAvArAhYhz/m9Fn/P/IjP/WMLm8sYKpl5r27RZ\niKB3aWrbAfTVf/y3eMeL3zVZPzbt8N07E0Vn5y0XI3L3SkTCyQg87Rt73Yyclg98aU+D6uOOGfy6\nfGTZRatmW/9yETb35qKlN4O2hFyUBhe85Opill9YQI4MuaK+iIrB6rMJq7a1LXSRc9+vLALrisPI\n/ZT0ymNuxTFX4b1egH/vY07BvY85xZ/f8Pk/s8TOBHA0M18NAMx8DRE9EMA+APuJ6FBmvouI9gE4\nGsD1aFPaY9pWTpNOwWLmKx1Ad3QdgPuIsYIPdvwrAPxwNx4AAEcS0eu616VEdDgAVOiNcRK58ec6\nGzUCXBbc5RH0agHauvsZIrV6NZFaLv0ux4MDnuxSnCSBUrYnAL/YhrDdTFkX2qLxdQgQULoNRKpb\nXa97bwwbCqCDVLPfGAPp1bukHFTquKPcqmG5FcKmkPOrjFEoL1cRM1cX83IcXLtLf1OXFteri7nR\nEJf+1htpyFR3Q9sg8ORj0hNNwboewD2I6EQAIKLjABwF4EtoseKxndy5AK5i5huZ+eYxbUv9MCpp\n1WPS5wF4C/JjBTcC+H8AvJeZ7yCiFwH4XQBPqNALaXv4D24V20hGfQ2KnkcC80RR9CQAXTsWXSGX\nnaJU4Bd1M1GtvQpZLFeMfnO+DNAPgHCgruYF0Xhwmbk4jOLjyK4hEx1b57GtJM/St8TIOCnKZYjY\nXmTF0Ler5MU9RfycIjGBZC6SdiuJyRXFPE++VpE2n6ALZv5nIno6gLcS0WcAnA7g2cz8JSJ6DoDL\nu6zriWizuI7Gtq2UVgbSRPRMANcy8/uJ6OycLDP/njj9TwAuI6JDp/JtKauFDU1r58UStkf8wicC\n54ef+2AccdTh+NmX/PQOpbiXSC7a25GOy6xBDy25m37uOoVuIK/tqEjcAp4wtR2mzGWa3EpZy7Qy\nS3+Mdi0X+lmWi/pYlhxJuQyoEsBO0stw2JYCdbnjFamvVjwL6k01LDckc+p/A5rofsTM7wHwHoN/\nA4DzEzqj2lZNKwFpInoagAPM/OKOdQMSOf8OjI9j5i91sneh/QkdltOz+v3ct/7eHx/THIdjtsZn\nxevwsfIHOOp3uh6pbQB41uuehkec91Bc/4kv4UPvvBLvecMHVtRzxR0kdwcaYa44vpxNgbt2GXGL\nxqhdnPchj9BVvqRS2JYeKZ5u6/rkwC6i9jiFH9phiHZ93UI/mGqF2F52Aw305z7VjFBGZg6Sm2VY\nfYzZVKNJ2LOmWhmbe0C0+WuUfco9ooU8ZDV3t2kG6Q00uilYWw2joW2/mYZLc28R47aP34Cv//2X\n2nT4Gt1nZmppcpAmogvRgu7LuvPLmfliInI5//dD5PyJ6GQArwHwpM7EjwK4hplv6/RNPavvUw45\nKzgftHJXrezkc56HKKX0l0fPet3TcNYPPwjP+4GX4PZb/2V5hpeR4iYYaWEq6MRt2elWBaCOp1sZ\noFfyj8zDdN8WAKeOS+AdAb9lm4RjfR8c9SFEdHqcSnLyM9PXIEAOMY8Nnvwckkt1Usjr53OX5BCT\nAHknnypCC3jRZ+SOdcSNPj0t2oIUd+d+06045semO557P/Yh34njHnoi9jV3Y4u28dn/9DfGBS2J\nJp6GvYk09RSsRwJ4E4CvEtFFHfvW7j2V878ZABPRbwO4HcB9ATxFmF3dWEE1zk0VQa/XU60D6EvO\nvWy5AD3T7iaGx+2qX+yODC3MtA40Vbp7k2lSkGbmD6f6SOX8mfkggCdnbJp6S6Od2EbS6n8RgJ7g\nH2HnADofOQ9qjCKoVGSaiZZzkbVODbsoOYo6CWa0pPvJRcWyH+VbvKKXESEL31i3BRErIYxqtQ66\n6LS3G0SFDYUpcDJSw3Dn1kpi4XFUGa3spdPfeTuRPuX1U5XavV9sL1YSvHN+ZTGxAplPd3fybmUx\nv8oYdRGzWFHMry5mVXW7lDf1K42540lpxujBNK84BsSgFtWATVgUNsB+vf5yaekAPTSSMkETRmo7\naIxY2dS27Ks2Zaxt+D4MYAtsZNqdPfmy+jftCv/J4GldKwXe5OzFnxF3QBw8jDjdAKCEvO8fAeAH\nK4kJuQAoAXDT99WDploWFG6Ml8qA3xh+VS4VagK4s6nkreVD5bi1nIrlgN6/yxXHGojx6G4KVgfc\njeA1pICauhXHiDtg5gCcW+C+GzOtF80g7aiIc1MWhS2kOCnNKW5BzMMfMGYyaMLP0P0b7eTXNP9E\n0jSnuwfTZoN0dfHXeBuLbSNZ48AQO8ulnQdoGb7tBlqCv6WHgFwzGfOURz5U+OlWuT7U5YZTr0Ib\n4TQqjn0ldayjWCWXmpZlrvAlfdJ8dZ6avhX0m7Ll+OEELMMfFvbCgjC/upjPSsTHpGaUA4C1uhhc\nwVjX7t/FnGvy86hdu3FNS6TdtILputCGg/SKjOzygjCL1gOgAV+VZDUldWpktVyFoJUudx1YY9kl\nk/GdNmPLpYdt4MymsxchCXqpamxxGi6LSaENeBiJwUfJSYqAV4M47HHuyP8BvGhamJKz5nBL/6Ix\ndy1XfKn51R2PZAocTi5eXcwv9dmIY8d3gIxWfsulwbGCKVhzJD2YNhukx1Dlj2gla20nbUxLkwH0\nMsaifVOiLVf0VdLPFYUZPDJAKDfWXLRXkpUPBJU207ZqiZRjKZ4oJrNsFI+tc83KfCalbiWvotss\nL3cJFW4VZa1w0/QnltOrhpHghc8RLhpn/5Irkk1FU++EuYk0gzQwXWHYogVhSTvT0c5H0GWiyW8l\nWE4UWrJXioorfelTsAZ4BoBupLHFw0U6fRvbi1LbQlemjFn3pWS1T2EaO3QolYquWnEsEf1a6e9o\ndTFLDlKOs3Iu8o3sCUA1VxfTPP+MpoCYHE+AMUkQ7lQdWJOQ8cchoM+0PjSDtKe9Mdc5R7tlmhWD\nO6A2wCwHUoFcJhrNAWXQh7zDJezJam5Lz+rTskfSVs9n2W75Y7Vpm5EubHsN+ulUwgYDXYW3AFZ3\n3EhQdBXYFKXF4+prUa2tVhlzPNa8yAaS+z3n5Dy/CdsdPymX2StaV3TLam4ONs7g6J266m4/5Uqm\nsRs15UqsNLbVrTDmVxfrKroPobtxSNNPvTqkuRuH0DYOoW3sayau7p7T3YNps0G6+gdRWRy2qsjZ\ntDUtreU0K99ktVlAatspTrNK9Z9MbUtZKtgTAG3aM4A5AmmjPXjP2cnoDpluFQBwD9QBKDeGX4Ef\n2idno2+rmW7FTR/1hyBKES85jcqyJ18JcE/KZQAasm/9MCABWgO1G39uAGr6aVbu45PTrfx4s5sL\n3S0FKpf/9FOumhaYt/xUrH4a1iFT56NnjB5Mmw3Sy/xFVJvafb/C3ZDinmn9iVD76x/4ALfbaMMv\nbxGaVxwbThsO0uMpGH+unqK1eyLnsx9zJi593wtwxJGH4x8++tk1qOJOte7AHa86C1CSq7ST6y/T\n1I+9qgh2EQqSBGq6le5btQWlkTJylvLkzmQWoNOTEby2q9sMnh5rTv1HJSu3hQ/J6WFKLiLrc4qu\nyxh/NnkdX19JN2UKUMkPOeYcrevdr9/dm295DbnRCjk9a6Z1oRmkBQ0qDFsGOO/QU+VZP/IgvOhd\nF+OlP/kqXHvVP+yIDy1REVj68edldVnoU7WH+0JDtJV8t9urUu9mfxl/rfcxJMHEHIPPyHffUlRb\nLGfQSduVIDeGggeCrD31oKAfEGp8rHh4SPJzfZQo8bMhCeDuFewdHe/a7cBa6k5GcyQ9mGaQ1jTo\nN7Q7f3CPe85P4D++9N07DNAzbRrVjwjxcqL+dSVjav9MHc1TsAbTngbpxadUjep0cRsL0lHH7sfB\nmw7utBtlWvaNLhmxVnRkRUu1/aQi4lqeorCiO6ErCrTigi/qU7qJCDyYRqX6iH7B1Bd6pdLPrUzY\nV5CeRvjubTofLPu6DQiLvXQfKoTUKetq3cBvDnhh1Trg0titPmd1pbx7UXDcbzcZ1vpxGC0bvAai\nuKzjN+Lc7SXd6OtcMs1j0sNpT4M0gBHB8O7+kT3r9U/HEUcejms+dO0OeVC4C0T4ppNzw8z1csZd\n3vGLKWXDlgbE4JhCELWA0A8mGnasquxIT8sbutByul2eGzyvg3bQEkI20oUCYgSbR7CUBQe6TLGt\nFtTaB4KgUhoUb1YBxLzIL/Fu7Exl6hp96OpsbyM11asJ7Vn2EUzB6nnkVhOTld3E3cpiDnS3e6Bt\nxJ7RbkONrmLbTcE6RG6oQaKym+7u2uYNNtaNNhqki+tqV8/QCkpihjoxXGcietbrn46zfuiBuOTc\ny3DHwTuX30FtCrMgl97dKqFbM/ar5Szwy9kIQD4BuoFyzKNEP1W8IVkAPQXK8cjgacEcz7N6EJfb\nUOpIWRhIHIe8aDxb+wvjuiK/C0SGgbRLES9aKEWAeBCVGzbsRVaM+4NevxuICrp0RC3l/HOAXK8b\n/acsd84CZBHa9CuOrdP9cLfQRoP0QkHvmDnPa/wDlAA9T7OqIDKAhSLUqNDN8FK60c1e3q2jg0g3\nV5kc2UPmly0BCCHIxP8dZMtl0uhRPw7oZeRa0jXkPE9Hu4bvVausSbkOLC2w7t977T5lLnlGJXe0\nulhb1W2Bc2uVw2cnggdbv+AJBLjLTTSEqz7Q90A+F46tG202SC9Mm/GD2jmArgG0ygYjMm35KbCy\nIsHuFhWBhJINIkZSfet24auXEzI6JZ0YN45sWyls6HdpV/ADXUM/iKo1j3yqWYRkPdg0cXu4ZzPF\nPIRyJihLHrQMDD0jvazT00YK25R178aqYtEiKAndZLteXcztB00wVxdz6W3qzvXqYi7d7VcW6/hb\n5FYZk6uLtWntfX4BE5fabhcz2detMHYI3Y193Spk+6ZOd8+FY4NpBmlJY6ZVrdGT4ZNe8Dic9vD7\nB7yjjt2PI448fC1XEgNRulmCn2RGLDVBS6dcrXFgox/fnSkv+1UAGQG08kmCcxQRC4CVQAjhOyHU\nVeETW+1BW8hLtbHqK0jhdrZbsOnkkyCNXl9ek28Xsn5pz1Dfg3SDyJd+7JeUXAnMKQvOKd1WhyMQ\nD3U5tuV0RJ/BSmJN/E7BODQ8QLvdrBwoEyEAZjf27JYB9ePNjQPkbb8U6BZtY193vq/pwJl6wJ4c\npGcaTDNIB7Q+gDuUnvW6p+GsHzkDf/Dq9wXPDcyMaz50Le647Y6JPciBcYqfaNBg6ZiSZQJuCZB1\nu24jBOWtUTRuA3LUZyqKj6L0XLvoU8oFS29KYHXuWXalz1IWAaAGYCnlOiBm13+n68FSg68EMcBe\nw1oCryEf2AHiZToNu9nIuxA5axsyKi5FzgHPWvYzkOUWrB04E7p1ufuiLxBATQ/AJNfmbtpCMbfs\nZ0N6Xe4uYm7u9st8OmDeEtHyvm697n0CrA/tAHtKmqu7h9PeBukN+cE4gL7knF9by60lBxeCZdpI\ng1pJJ2cjaBf2zHbjvDuuLlIjDPc5Au2UPYNnptER8pRPQXV2d9ADKkW8MFJOfZcUXgd0H0ZfhrhU\nSE2JCnkU8yUQax4q5Sp4tj/GWLTkdTpBARe5n3p5mpVfkIS4X0EMbsoVB6uKuepvt4BJO/1qG83k\na3dvxj13lbTZIF31g9idFdsHzjgJJ59xEh7y6DNw2sPvv3yA3lQa+uAR6C5gr6Cb/UUl+kjpmPOY\nDV9ypZHBHOeKflMDRQ64Q1672kepgKuGN7iYrEK3/7zK/+fRXGfN9QBsyOV+OkFbVPfuecGx0omf\n4Tj6ShNf8XS0BvfO3UabDdK7OH2do4c8+ky8+N0X4+P/7ZO4/et37ABAV/xbJ0VykXPJZiJ6HtSu\nzn1U56IuHQHrCFVGpVJX6elo2BxXFrfY7PhzwrcgokYoE6S5oWRFihqIbfudonobbgw6SBN3IuEc\n6L5P7lK6NcVhQZvkC7naedBmsZfilYrSolS43O3KXWPTv8fjz+21B3KEqEhMjkU3bj40qXFon9bu\nol21u1Xji8Q43Hqykbtb3e23otxHItXtXs23cUiX8p6UZpAeTBsO0kuiNfhhHXnMfjzrtU/DPe91\nBM74wdNx2RNeP82yntWRYR5sh891TtusTnEn2oNtJoP+NdBRVXtx/e1cWloDtJbJAbQG9aC9PQ4A\nH4YuKZuQgBjakuDsfRWFW4Gul4cAKwnO8hiBrgXigR5iUM0VeqHzM5JLAHRkKxpXVrKALxYL7YhF\nSUiCscWT+0Ojf/5zKeimX5xEpqbl2HTjATrchnJLrCDmqrl9VXewgIkDHG7D3AAAHGFJREFU734/\n6anHpKckIvplAK9lbncgJ6KTALwRwI0ATgBwMTNfv0jbTlBTFplpp+nIY/bjtR96Oe78l2/gz951\nFf6PR718h9bd9nfzvMhQ3YxJcnew0sNDsV0fUNgW6ZfaK/2wANryzQLoUh8BoFHclvrvll+FPrZk\no75snhUd6z6CNLCSi8Z2EfKjlL0ETW0zIRf1XeBFxWRK1orq7c+KDRui2lvMiw7Gm+XOVj6F3aey\n/XkwD1qAOqEDa7H0p39tiyVBt7GFbTRTZx+3F3wliIgeAODRCH8mbwbwdmZ+NoC3AnjbEtpWTnMk\nXaIdjqIdQP/1n/4d3v6i/zxdRzsZQSfa7AKvjL2UjagPCYgFexGr4JPWTfgYpbgtfeefGUGH+kl7\nRDEwdicsjnugjX2J0tkQU7ggfbP8ldfUn8sRVXkYT9mKX6miMe87GYBvgXqgq3wkDv3P+RP1wf15\n8M6BHNADbnsseMHX3C9eEq4i1gGxKwojoMG2B+0WmNtiMAfMLpW+5QDaFZehB/EpaYrqbiJqAPw6\ngBcB+ImOdyyAxwJ4fCd2BYD3EdHxAO4a08bMNy7d+QqaQVrTDoPygTNOwoEzTwLQAsKTXvBT0wJ0\nLTgX7WQAmhIhXQKgskAPW0fzyAC5Xi7Rpu2ZugbPSndTLB9GgpTvo/OPMylw1n04wJZ3/Q5IzbS0\n7yNsAxQwa2CT1xSApwJdD4rhZxxNw0IMvAy70jupq0AzAlTtUwJ0/WpgWq/zyiwI0z51IK8/C/kA\n4D/u6Kvl+CX50owHWbRAK9fx7lLdW9SDtgdrN57dgbN7byPrXVndfQmAtwC4TfDuC+AgM9/Vdsvf\nIqJbABwA8M2RbTNI73V6yKPPxEt+//n4u//vE37d8Q/93pV4zxs+sEMepQBspK5mpcA2FyHn2oPI\nV9/9pB0lJ4HEywmZwH7GF2ssWLdJ26kHAEvOg4bSzbahB23BCxcu0bp9u4/Om3hsOAA5x1dFVcmV\nwyDGh5WMOx4y5zmwZ8gV7RpFYv68YDcsFENfEEZAv1gJ4nHoYDWxDnD9OPS2nwPtVhRrOl5fKMbB\nYiW6YGyfP+/nS7vCsLZY7Nv++JCA923sJiKiswDch5lfRUQHZNPOeLR8mkFa0oqj6Ce94HE4/RGn\ntidEOPMHT8dlT3w9Pn7lp6bpcFDUbIBhYCpny9DVoJSyMxSkSa7uJWVTAKptJuQosWpYcI2Wbz0v\nnHNsgautm9pa0rcbbUFBmOY5X6jvKywgU74SwI1cLYx6GQGsIeBLADR4QF9Mhr4tq2MBqnjvyoMC\nwDR1iwVjHIJ8VHTWrzjWv/eV28FSn3IVMUJQzU2umluCNMnlPmVhWLiimKvu7ovDusVLmrh6268y\n5o5FNfehzbcDYD6Uvt0dt/x7TA3S28PusTfd8UXcfMcXcyL/C4D9RPQmAEcBQHf8oY5/KDPfRUT7\nABwN4Hq0Ke0xbTtCM0ivmIgI1BCe+aqn4uzHnIl3/fp7/cPBf3zJu/DFT39lJ7xaQCSjW2G2lavp\nn8J3d2yqkmqzAFoDoZArpbM70Wy62oqItc2UnI7+rT4CwIvlo6pxfexWDiMES3wCHUBTKG+lj6Mp\nTsgAagFwgcRUrRxAW+0ymtcALfxLTc+KrlMDv1qLO3xx+B5tOxkDtI6iPSC7qVauihuwAZoEKFMa\noA+lb6tlQOVxG1Uf2gH1pDQwEDr28JNw7OEn+fPP3/xhZY5f6Y6J6GQAP8vMF3XnH0Q7vvx+AOcC\nuMqNK49t2wna2yC94sj5wY86A6/4ry/AYfc8DJ/9m8/jknMuw8Fbbp+20yIAGuBniExeEJZKfbt3\n0U4KVOIIl+w2K3o2AJBSfWeiZt3WR6oJXW1DR8g6ZS3bhI0+QiYBOIondGV7GF2LSJmUfGDbkkUA\n9nHq2ubLvkrzpgN7ck1vLQvBSwG0P+dANrbHkQ9h1CzP1Vi2WKc7iKDJiqDdT0CmtyVgq/W5RQQd\nTqcSII54r+hDYE29kq8VTMGa6J5LRI8E8IsAmIjeiLZC+zkAfpOIzgNwIoALhcpzAFw+om3ltNkg\nvQbzmx09+FFn4KV/8Ev41ce9erp0tqOayLQVLMtSBqCtgrAmbS+w0xi6JlA3PZBIGxpcC8Bbkose\nHKx0dPCueA40ZVuko/tIyLmHEK0rIs2oXw8Qihf0Bf/9hFtC9tfEjdIFhdFpJ89N39xet+IJcE4D\nrvjMVASci6Q1QBd1YLdZAJ17SGANzgQDoEOw9gkSF0GrrymYC93x/UImHa8HaPYA3QLw3X5+dFvF\nLaq5uwpulwLf6orCtrCNQ9BH0W0avAXnrRWs3T0VMfOHAXwYwDNU008l5G8AcP7Qtp2gzQbpNSEH\n0JOONw+mNJiWRSp0FyUPWBz3R8mTgmsUHlY/zBhmkg8uFXYtgF4Gqci490fxAh2jTenqqUgpOYIB\ndkWfDV8NXbb4Vh8SZA2e9p1z9qzPMCcr091w56zkugKy4Kt3PDEvGkBU4e3mUaPnuelX/RSqVs4D\ndlf97SJyF5V7e34KFvw0rUlpjQKn3UIzSE9M933gd64OoIfe8Jed4k6K1jwQGDIyxa3bzSjXsFNI\ncQ+fiy37y6BeEsQp9nOZQO3QUtvNDidYZio+C8XzUavhUtxH5TUTwqg+ZW8Knnaz9kEBQDAFyzDl\neRQ+W7U8NdXK8Sjmxc+dTq4H3hCMe5BvdfQDwMQ0sHBsphmkJ6f7nn4iPvGXn16jCHoTaPJbyUyT\n0vz97VniiedhbyDNID0xnf2j343bb524OGwwLXKTzEffdSYKgsXI0kiB5w0OkM30PybizUbdLVnL\nXTqdsJgstGuvJDawD8GLFg9R50HVdIYXtel+iRHNu7Z0dP9GP1Efyh9ruVC9IIkV+TteeH3GAiWJ\nfiUvKDuAO+e4Z5fK7o4h3n2061LjUCnrzr+QJ5cLFSuUdT8nmQqXKfWZ1otmkJ6QLnztBTj9e0/D\nC8+9bNqOBoEHFeUpWfyV0dUpXO8aaUa+f6O9Kl2eNhjaS/hpFYHFfqV1zb2Uc4Vjpqsyn6l1RE40\n8DW+JjPd7Iu6EnLkrsPQNYE2bAsfGEIjqdt+kB7X9hL9pOyZY9YWdQ8JEoh7vtAXld1JGemNkiPD\nlyg93YF1cJkWDwKUCX55z3DMWoxHy7Q2xL7RHrC3g3W7pU5jpOmXSvOY9GCaQXoiuvC1F+DBjzoT\nLzx3BdOs9gqRPiCjbYepCiRW4KzxESXlLGCukRtqN9vBCKoF5mXrlux64uirluPBnqfmTA/v0ulv\nq8g6dIucT9Bj1cLO1JH0PCY9mGaQnoB2NUCvGuxKUX0cjviWqPCpWCiVkCkVSRnRqpTLRZGBPSNC\nTlUg59LTwXSolC9Cj3X0rCJU87aZadM8c9nPVBu56UsU8w0fUnZkxJ+beqVl/LVpXS0r5FhEwMHm\nGf4leRz2o8GXIM7DSm5fda2jZOplHAC7rpvu3Fd3q+iYVKQs+9qCW7e734Bjru5eP5pBesm0ngBd\nQN5sc6axFtAXGINmsJHuro2gNdAmAFrzrfR4Lm2vy3Mt+wZAB7oBiFC+LQAB3UfObv/SQKRBTuuk\n5iVLPqGFneyc5M5frav9C/wyVhczwVjxvLy1uljWv8qX9DmYL+1WFxNftT/vgbcJzt14sVtdTIKu\n2DijO9/qpldtEfcLmYCDRUyarm1fNx/a8begFzvpZLp51ZPSDNKDaQbpJdJKAXpoyrQUsZbGiSv5\npp0aXslWTt48TgPoaB+TvIQPGX1z2c6uPVp5zIOOO6YA8MLrk+d9A+fkjLFta31uayESbz+y03ev\nkrvxZxL0ZRyXHhQlMCf4vU/WTlayC471tAz1cpEMuo9QRNQumnVRtef5BUw4+Br7PaT7bSh9dOyj\nbfhFS/ruw/nTDshbXhgt9xH2djAtay4cWz+aQXpJtJ4R9JrSIg8MdR0IoCz3N9y8AjKjLdVnnNJV\nYOl5AvAkDxLIFC/XlwT6lC8GGFozZz0vALf2ODVHOug3C+Ihz+xf6fu+k8CcHlaI+he6bk3xvl+O\nPyKZ6pZsPbZMBg8xQIfA7lzto+weqN3YdvsKP4qwqru1BxC1BWM9r7dBaEF/cpCeI+nBNIP0Emg9\nAboSmLJiRuMQvKsBx2IqPNO5CZCUbtfMVBpbi6eA17flIj3q5aw09ljSaW/vjzqOIkCjTQBcqj0b\nIUsgtOwJuVTEm/XdkkGholsBeBVYRzy59Kdtr+9LprolMParibW8sNram3PjxLQdpLX9McL2LZfe\n9quIqR2z/KtNbbuIOUp5Qywx2o1RT0rb8zzpoTSD9IK0niluA3ySYik5C8DyPhTTyLlxXUufhJy2\noX1xYCnble7C63N37yzbUuPMvo9ejgM55Seg2gWRLk7rT6L1uSFS2x6YpG8QIEp9v84HA7RY+6jb\n/DUqGekvKRA0Xk7eTFlrWbL7kNcZPihwpCtlXJRsFdYh4Mm50uEYtAdj5UuUICGINHf8CgrArHNV\nJObBHP363o2YZrXli8S2Oxnj5UF7jqTXjWaQHkHNVoOtrQY//8qn7L4IugrnLaAY4kLNA8JQPynd\nVhVBK/llRNC5h5JUBF3jUwAS+qEj5Q8MXQS6ucIwzbOKupKFXshHxtkiMXUd2TW6Mzz7ISava67b\nXf1ZcXQebEfp3ztgFdtTwoMvVEW2MyeOVYq7LTbrp1q1Y8zwRWQuMu4jcBktM7aolT2kA+TGgXdn\nf2vqwrGZBtMM0gPpwY86A6943wtw6OGH4n987AvrF0FXyOfHfC0Ay9tcNIKObOj+JAhn20jcUHte\n0FMqgiZnXPWh3vtiLeOzLkXQUR/obEp7ob6M2vvkaHfuu+51g52nEB/LYiwdBftItsQLgJGMqFpE\nqOrhKZo+JuSjwjQFrqnIPL+DFUe8+OGDjXYWe1FrQFZy4rz/efWFYjJCDlYCE+DtdrtKvtziI5Cp\n7LDa24NxB8yNB2ZXDb7dy6oI2lV2bxnj5kulOZIeTDNIDyC/3eRPrWC7SWAAOAMmuGqJnVhJTOf6\ncnYC/wzgCtpq5BweKSBNRdIZHltyKaCmjJzqgrWcBCmhK9PTYR/Sjtbt2kDtVpBk2PNgKnQJwbaT\nQXW381tuaWkBpOxX+AJCcltK/zCibGlwtbaWNAHamnplTedKbFUZAzSHoNxdQ7CSGCmeB2r4rSpd\nqjsJyE2fwt6C5vVTr7aaHnQP0dOs9FQruHHnu8Nj2sYhXWS9j1aQ7p4XMxlMM0hX0npuN+nIAMfq\n5kxjwWwvVyu4YD+eGOGdstLGIn4aDwCm/Rq5QF4AqgCqiAfFS/oojgWvanGUhG6xD0Fm2lkDYIpn\n+QJDPnEdAU/aVLwkTGiABpv2ItAGPBjDV1wDeqw55KHnoQftoKrbn/fgLhcrIaArHtv29tx0KjcW\n7berVMVkfp9qbLfpc+qnbk1JPG+wMZhmkK6gHQHoISnuClk7xZ3RTYDN4Ai61p+hWQPpu7/x9zYW\n8jP1WVltVnTbnZtTezpKRdA6PR4Uk8moPglW1IORjtwDUKTYpxwvAC+jb5LRaP+9JLevFDyr+CvH\nS62pHQM4ZwvMPAgDwp7FU9cKIExzi6gZEGAd/lxItEdALIrC/H7Q4jhYo5v6dgfCjZDzafFu3Fmu\nOLYl5kU3op9+P+mZ1o1mkC7QHEEvgQYDcPq0Je4bKCuYBmfdx9AHjRq7Xg4Ib/DqAUMAtOf5d4On\nQUSDliVntafk9Cu6pvbNnGYlZAZNs7JkC7yqDTBS12E8XAzyD+G7/gmlnsFcpN2DLsJ3I/1NHmDV\nlCsXARNEdO2qvEMw7selOQRpZ9dF5lOPSc/p7sE0g3SG1j6CrpBPRtAp3QRgVS8wUhHBRkViKRuk\nzi37ilcVQafGiI1+zJXBzD6EwyoazvpvjFP7u74wCahCMQcwUpmMiNWDUNyPtZ61BbzBmtwU+lKc\nsoQQrPU0q6AtGv9Hsh8zCtf+GuCamgYWz/kOJqYlQL5fQayPnOUCImp6FdBVdCtg7t7N1cWCqDkE\n7cYAXT+GjV7XF405nissc6uQkdDFxDQXjg2mGaQTtHKAHhptlsB5iUViSWrUv3QBIM150AGANZk2\ndcctPUiUIuPc+HEJoHPXoeU0gMS9mW3FcVN3oregFGAX+OYBUrV1PA12kQ0IwDRAmbUd7a8G7wAw\npe+xfDJihsErgbVri3Q57bcE4khOzo1mr6vHogEF2rIbOQ4dRNmigrvZ9rxga0kIHm1jq7nbp7hl\nVB2kvYn9Wt9NwFsBSM+LmQymGaQN2tUp7pW4sAQfKHlSr1hSW7qfRtuQPsz8p26TL8UbQtbDgQZK\n3ZYCPhhthtxCMZJlvwTMY/qgzPWW+MF54moVMAOIwVrwSJwnbWr3At1wnrXzQe561fqAGNhFAZqa\n4DfTGtEM0orWPsVdNQ66kDexuRGFYRVG6+31OUUFXDWfRaXvNan/SIYifnLVsMiGcR1WX6n+CUGh\nVLLQKuo/0ZYA2TDipF4/dYnSLxEFRyuZFShbTFb0nePrVNGvaS96iOGwTT+wZB5g4sSKiKCjSm8B\nlhSDpQRkoN+e0i2IQgJ40cnJsW3Hk8Vovk9SYB5fynJpTncPphmkBa13BF1J2f+yRGP1M8L/3969\nxcpV1XEc//4KVJCqaWuUNtpiUkh7YngwxpQYe7QIxJYXY2Li3YiaFGOh0ZBAgrUGFQwCQhRCU5R7\nEIwoTVAgXpOiNvoiPnDphUsJhfSgpSm0Wv4+7DXnzJnuvWfmnDMze/b8PsmkM2vf1vmf1fOftdde\ne3e44qwT+Ow2n9UxCocCOvxCMBe99060Jo2SpNlJL7jrbTo4buH4ePO2eT9Hm+PnTvNq3b5onbL1\nyClrt55aVi34rjf57+TYdOuY9NT75vHk5p7u8Ul9+npTV2hP7zE3nxJvPVU+r7HvVL/CUbI5Ej7d\n3TUn6aTaPehudzuDRNPpxWIzKCu8J3duPQr2V7JR7lh06cVaBccoujAsb5125bkXhM1ccWLKy0Bt\n1svLKCVlZT3fvB5vtwp7yLT25EuO1abJ5PaoG8uKEnTR/hq/2mlTrqaWFzaj1p5043XcmHQjcU69\nnycmx44nt03Lmvc/1StOV5FP62U3zeGmpQ4c/xyRnnBPumtO0gxLD1o9S+p9VZiESzfISR5tEmkv\ne/2dDjlM/lGfo9+bjnvTZv05bC9FPcrWgrz1ZpHA+7Z9p/sv/E40dboZOG5curk85+swzV9HJpOz\nyO3tFlU175nQWVn7R1D2oxcNeArWDIz83PXhSNCjzP+ph5p/fR3ICZLjZsnI9KTPWjPGJzZdQOsc\n3VWrz3SCHjo1OKNgNop8W9CujUSSPmt8jCt+/g22XXYX/3n54LRlWy+9g+eeeGFANbP28hJyFJRb\n5fjX1IHpp7sni2ooenS6W9K7gRuAF4ElwCURsbcnB+uz2ifpRoIe5d7yxBv7WTTvnYOuxgzlJeTB\n/QWbOPwsi05dPrDjD52S71OH9j3Ngnet6Gt1qqngdHeXzXz33yZYufqtc1KjnuldT/om4OaI2C5p\nHbAVOLdXB+unWo9JO0FnXomXBl2F2pg4/Oygq1ALARzat2vQ1aiV3TsnBl2FgZC0CDgfeDgVPQKs\nkXTa4Go1d2rdk3aCHgY1Pa83l2ZzdbMNUN6V3IOTXcE9dfezxlXj/dSj093LgVcj4ihARPxX0ivA\n6WSnv4darZO0E3TVdTJVag7HpAc9hW1Wx6/Sn/suFM8Xakw27l9dujXLqmXzpztJSv0bk27Mxc4M\n4EuELxzrmqKmk8tVNFHRzMxKRXRy89buSNpL1uudjf0RMe00djrd/SKwICKOSjoJOAQsjwj3pKuq\nF43MzMxmJiJO79F+JyQ9TDYu/SBwHvDnOiRoqHFP2szMRoOk5cD1ZD3qpcCmiNg92FrNDSdpMzOz\niqrt6e66krQEuBp4GTgFWAxcFBEHcib0b4qIPWm7R4Gxpl1dExHXpmW1vRFAmTaxPAG4BNgCvC8i\nnmzarjBejmXXsXS7bFEUS2B+XnlEHEjbuV3WUUT4NUQvYBzY0vT5B8At6f124IL0fh3wSNN6t5bs\ns3C7Or/axPIrwNnAMeDMTuPlWHYdS7fLzmK5FViTV95JvEY1lnV4+XT3kJO0AbgA+BywHzg1cq5w\nlHQf8Eza7BBwdUS8lq6MLNyu7z/QADViGRHrm8reAFZG6v2VxQs4WrTMsTw+lqnM7bKNvFi2lrtd\n1let7zg2ItYBN5MzoR9oTOgH+BXwrYj4JnAEuD2Vt9tulDRiWaYsXo7llE5iCW6XnSiKZXO522VN\nOUkPMUkXAv+MiAfbrRsRd0bE4fTxZ8DHJc3vZf2GSTextHJul3OnKJZur6PDSXpISfo8cHpEXJ6K\nngEWNP7ApVNaC4G9kuanC0cajpLdfOjksu368oNUQE4sy5TFy7HsIpZul+WKYllQ7nZZU07SQ0jS\nV8nGk65In6+PiAmyG8yfn1ZrntC/BLimaRfnAP+IiINttqu9vFiWrV8WL8eyu1jidlmoKJZF5W6X\n9eULx4aMpA8CfwReYuoOv/+OiFVFE/olvYXs6tBD6bUMuDQink77rO2NAMq0ieVq4DNkU1/uAu6P\niF+n7Qrj5Vh2Hku3y3xFsQS+nFceEavSdm6XNeQkbWZmVlE+3W1mZlZRTtJmZmYV5SRtZmZWUU7S\nZmZmFeUkbWZmVlFO0mZmZhXlJG0jTdIeScuaPm+QdGUPj7dZ0k5JP+rVMXKOeZ6km9IDLsxsiHie\ntI00SXuA8Yh4Nn1eAMxPd2nqxfE2AxER3+nF/tsc+1hEnNDv45rZzLknbSNL0kZgEbBF0nWSlpI9\nhen+tPzbkiZS7/cBSf+SNC7px6k3vK1pXwsl3SLpu5K2SfpiB8dfLOl3kp6UdK6kkyVtl/SQpFMk\nfUTSrWmfd0k6I233YUm/kPQ9SXemO1Qh6WxJj0u6P9XhCUnX9iB0ZtYn7knbSEs96TUR8Vz6PA5s\njoi16fPvgT9ExBZJXwKuBFYCr5I9oGBtROySdDvwm4i4W9I84Cng/MYtLpuON60nnR4wsZPsfsxH\n0mnwLWn1vwNj6fnK55A90nFc0geAFyLieUlvB/4UEWNpf18ANgNjwCnARyPivrTMPWmzIXPioCtg\nVgFqs3xH+nc3sCciDsJkgl8C7AI+Bpwk6UNp3b1kz+udlqRbRcRzknYAn5L0S+CkiJiQtJ4syf5Q\nkoA3NdVzH3C5pP8BbwBntOz2sYh4HXgduK/Nz2ZmFeYkbdbekfRvNL1vfG4eMro2InZC9hhG4FiH\n+/8JcBXwNuC2pvIDEXFR44OkN6e324DfRsR1qXxjQX3NbMh5TNpG3WvAiZLOSWPSUNyzVsmyh8ge\nAdhwN9nThtqKiEeBBcD6iPhrKn4MeEfjynNJpwH3pmWLgQOpfFlJncxsyLknbaPuHqaeafw14GJg\nhaQLgaPACuBiSfuAjWnZp8kSY2PZ48Am4AZJN5J9+X2gMc7doduA/Y0P6ZT3J4EbJT0FLAS+nhZf\nBlwl6f3AYSDSWPc9wGeBpZI2NXraZja8fOGYWR/lXDj2nojYI+mnwIY0ltyrY/vCMbMh49PdZv31\nPPBeSVenz9+XdAewo1cJWtJaSdcBf+nF/s2sd9yTNjMzqyj3pM3MzCrKSdrMzKyinKTNzMwqykna\nzMysopykzczMKspJ2szMrKL+DzVDptbGQkMKAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f85cec88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_mu[:,np.newaxis], gwe_sim0[:,np.newaxis])\n",
    "cont, cont_t = display_dwt(gwe_mu, dist, cost, path, 'Total Model', 'Total DYMOND')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between Total Model and Total Cyclus:\n",
      "  Distance is  3.97326553547\n",
      "  Contribution is 0.971262910874\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nZiX1N2qmA6Ae9sr4AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f849b828>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_mu[:,np.newaxis], gwe_sim1[:,np.newaxis])\n",
    "cont, cont_t = display_dwt(gwe_mu, dist, cost, path, 'Total Model', 'Total Cyclus')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between Total Model and LWR Model:\n",
      "  Distance is  97.0319092174\n",
      "  Contribution is 0.298205821294\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ndBSLtDHGGNNRLNLGGGNMR/k/hc80oZbySvEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f9775438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_mu[:,np.newaxis], gwe_lwr_mu[:,np.newaxis])\n",
    "cont, cont_lwr_t = display_dwt(gwe_mu, dist, cost, path, 'Total Model', 'LWR Model')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Warping between Total Model and FR Model:\n",
      "  Distance is  19.5542369681\n",
      "  Contribution is 0.858571785468\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAekAAAF6CAYAAAA9PKB6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/3FNRYaGDayaAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f85d91d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist, cost, path = dtw.dtw(gwe_mu[:,np.newaxis], gwe_fr_mu[:,np.newaxis])\n",
    "cont, cont_fr_t = display_dwt(gwe_mu, dist, cost, path, 'Total Model', 'FR Model')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "138.26263049984479"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = len(gwe_mu)\n",
    "dist, cost, path = dtw.dtw(gwe_mu[:,np.newaxis], np.zeros(len(gwe_mu), 'f8')[:,np.newaxis])\n",
    "cost[-1, -1] / (2*n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "138.26263049984451"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dtw.l1(gwe_mu, 0) / (2*n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfEAAAF/CAYAAABZiPDVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f977c1d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(8, 6))\n",
    "plt.plot(t, cont_lwr_t, 'k--', label='LWR')\n",
    "plt.plot(t, cont_fr_t, 'k-', label='FR')\n",
    "plt.axis([t[0], t[-1], 0.0, 1.0])\n",
    "plt.xlabel('time [years]')\n",
    "plt.ylabel('Contribution')\n",
    "plt.legend(loc=0)\n",
    "fname = 'c-of-t'\n",
    "plt.savefig(fname + '.png')\n",
    "plt.savefig(fname + '.eps')\n",
    "#plt.title('Contribution over Time')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfEAAAF/CAYAAABZiPDVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f96aa358>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "tot_cont_t = cont_lwr_t + cont_fr_t\n",
    "fig = plt.figure(figsize=(8, 6))\n",
    "plt.plot(t, cont_lwr_t / tot_cont_t, 'k--', label='LWR')\n",
    "plt.plot(t, cont_fr_t / tot_cont_t, 'k-', label='FR')\n",
    "plt.axis([t[0], t[-1], 0.0, 1.0])\n",
    "plt.xlabel('time [years]')\n",
    "plt.ylabel('Normalized Contribution')\n",
    "plt.legend(loc=0)\n",
    "fname = 'normc-of-t'\n",
    "plt.savefig(fname + '.png')\n",
    "plt.savefig(fname + '.eps')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "FFT\n",
    "====="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "n_fft = 256\n",
    "lwr_freq = np.fft.rfft(gwe_lwr_mu, n=n_fft)\n",
    "low_pass = np.fft.irfft(lwr_freq[:int(n_fft/8)], n=len(t))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfcAAAF/CAYAAABUloCSAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nwl1ERCTAKNxFREQCzP8BGGW2rLX7rN0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03f835ac88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(8, 6))\n",
    "plt.plot(t, low_pass, 'k-', label='Low Pass Filter')\n",
    "plt.plot(t, gwe_lwr_mu, 'k--', label='Model')\n",
    "ax = plt.axis()\n",
    "plt.axis([t[0], t[-1], ax[2], ax[3]])\n",
    "plt.legend(loc=0)\n",
    "plt.xlabel('time [year]')\n",
    "plt.ylabel('Generated Power [GWe]')\n",
    "fname = 'fft-lwr-model'\n",
    "plt.savefig(fname + '.png')\n",
    "plt.savefig(fname + '.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "36.510956966899116"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "low_pass[-1]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "MFCC\n",
    "========="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import librosa\n",
    "mfcc_params = dict(sr=1, n_mfcc=13, n_fft=128, hop_length=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Contribution is 0.57197864419\n"
     ]
    }
   ],
   "source": [
    "mfcc_lwr = librosa.feature.mfcc(gwe_lwr_mu, **mfcc_params).T\n",
    "mfcc_tot = librosa.feature.mfcc(gwe_mu, **mfcc_params).T\n",
    "dist, cost, path = dtw.dtw(mfcc_tot, mfcc_lwr)\n",
    "cont = contribution_alt(mfcc_tot, dist)\n",
    "print('Contribution is', cont)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Contribution is 0.899077958398\n"
     ]
    }
   ],
   "source": [
    "mfcc_fr = librosa.feature.mfcc(gwe_fr_mu, **mfcc_params).T\n",
    "dist, cost, path = dtw.dtw(mfcc_tot, mfcc_fr)\n",
    "cont = contribution_alt(mfcc_tot, dist)\n",
    "print('Contribution is', cont)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "mfcc = librosa.feature.mfcc(gwe_lwr_mu, **mfcc_params).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfcAAAF/CAYAAABUloCSAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f03e856c4e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(8, 6))\n",
    "plt.plot(t, mfcc[:len(t)])\n",
    "plt.plot(t, gwe_lwr_mu, 'k--', label='Model')\n",
    "ax = plt.axis()\n",
    "plt.axis([t[0], t[-1], ax[2], ax[3]])\n",
    "plt.legend(loc=0)\n",
    "plt.xlabel('time [year]')\n",
    "plt.ylabel('Generated Power [GWe]')\n",
    "fname = 'mfcc-lwr-model'\n",
    "plt.savefig(fname + '.png')\n",
    "plt.savefig(fname + '.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(202, 13)"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mfcc.shape"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

